Magnetic impurities in thin films and 2D Ising superconductors

In the theory of dilute magnetic impurities in superconductors, the effect of all impurity spin-components is expressed via a single magnetic scattering rate $\Gamma_\mathrm{m}$. In a more realistic setting, magnetic impurities are anisotropic. In this case, the spatial randomness of three spin-components of impurities gives rise to generally different scattering rates $\Gamma_i$ ($i=1,2,3$). We explore the effects of anisotropic magnetic impurities on the in-plane critical field in 2D superconductors. We discuss singlet, triplet and parity-mixed order parameters allowed in systems without the inversion center. Also, the addition of a small amount of magnetic impurities may cause singlet to triplet crossovers. In all cases, different components of impurity spin affect the magnetic field -- temperature phase diagram differently. We show that anisotropy of the magnetic impurities can serve as a probe of unconventional triplet or parity-mixed superconductivity.

==> plots/plot_Ss_fig0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     39933,        836]
NotebookOptionsPosition[     39413,        819]
NotebookOutlinePosition[     39751,        834]
CellTagsIndexPosition[     39708,        831]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tck", "=", 
     RowBox[{"Thickness", "[", "0.02", "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"abrikosov", "=", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", "T", "]"}], "+", 
          RowBox[{"Re", "[", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "+", 
              FractionBox[
               RowBox[{"I", "*", "\[Alpha]"}], 
               RowBox[{"2", "Pi", "*", "T"}]]}]}], "]"}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", "T", "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", 
             FractionBox["\[Alpha]", 
              RowBox[{"2", "Pi", "*", "T"}]]}]}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", "T", "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", 
             FractionBox[
              RowBox[{"2", "\[Alpha]"}], 
              RowBox[{"2", "Pi", "*", "T"}]]}]}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "\[Equal]", "0"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "1.12"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"T", ",", "0", ",", "1.05"}], "}"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<\[Alpha]/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", 
           "Medium"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<T/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
          "]"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Small"}], ",", 
      RowBox[{"FrameTicksStyle", "\[Rule]", "Medium"}], ",", 
      RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"tck", ",", "Blue"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"tck", ",", 
           RowBox[{"Darker", "[", "Green", "]"}], ",", 
           RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"tck", ",", "Red", ",", 
           RowBox[{"Dashing", "[", "None", "]"}]}], "}"}]}], "}"}]}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"Epilog", "\[Rule]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<(a)\>\"", ",", "Medium"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.8", ",", "0.9"}], "}"}]}], "]"}]}]}], "*)"}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\[Alpha]=i\[CapitalGamma]\>\"", ",", 
         "\"\<\[Alpha]=\[CapitalGamma]\>\"", ",", 
         "\"\<\[Alpha]=2\[CapitalGamma]\>\""}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<fig0.png\>\"", ",", "abrikosov", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "200"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7855824621331673`*^9, 3.7855826583565817`*^9}, {
   3.785582706166545*^9, 3.7855827196649113`*^9}, {3.7855827694893827`*^9, 
   3.7855827849030647`*^9}, {3.7855828151652946`*^9, 3.785582960759118*^9}, {
   3.7855850940727262`*^9, 3.7855850971145353`*^9}, 3.785593907023727*^9, {
   3.7856055807811317`*^9, 3.785605685332592*^9}, {3.78566476578496*^9, 
   3.785664805766824*^9}, {3.7927597859662724`*^9, 3.7927598200132227`*^9}, {
   3.792760193518673*^9, 3.7927602110126143`*^9}, {3.792760250283285*^9, 
   3.792760317833873*^9}, {3.7927603503851957`*^9, 3.7927603608847923`*^9}, {
   3.792760406522386*^9, 3.7927604418747377`*^9}, {3.792760478896185*^9, 
   3.7927605553241253`*^9}, {3.7927605937243834`*^9, 
   3.7927606251614122`*^9}, {3.792760661343903*^9, 3.792760678498556*^9}, {
   3.79276073776193*^9, 3.79276075994096*^9}, {3.792760827271326*^9, 
   3.7927609049830427`*^9}, {3.792760974399233*^9, 3.792760974636775*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"ac723035-813f-4a37-843f-1033c2663d1c"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{
     GraphicsComplexBox[CompressedData["
1:eJxlmXc81W/4/ykNs6UlIlFIaVBGejVUmoQoJTRoSFTKSLSI0tCnMpM9K0RG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      "], {{{}, {}, 
        TagBox[
         TooltipBox[{
           Directive[
            CapForm["Butt"], 
            AbsoluteThickness[1.6], 
            AbsoluteDashing[{}], 
            Thickness[0.02], 
            RGBColor[0, 0, 1]], 
           
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
             18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 
            111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 
            124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
            137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 
            150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 
            163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 
            176, 177, 178, 179}]}, 
          RowBox[{
            RowBox[{
              RowBox[{"Log", "[", 
                TagBox["T", HoldForm], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                  FractionBox["1", "2"]}], "]"}], "+", 
              RowBox[{"Re", "[", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["\[Alpha]", HoldForm]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}], "]"}]}], "\[Equal]", 
            "0"}]], Annotation[#, Log[
             HoldForm[$CellContext`T]] - PolyGamma[0, 
            Rational[1, 2]] + Re[
             PolyGamma[0, Rational[1, 2] + Complex[0, 
                 Rational[1, 2]] Pi^(-1) HoldForm[$CellContext`T]^(-1) 
               HoldForm[$CellContext`\[Alpha]]]] == 0, "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            CapForm["Butt"], 
            AbsoluteThickness[1.6], 
            AbsoluteDashing[{6, 2}], 
            Thickness[0.02], 
            RGBColor[0, 
             NCache[
              Rational[2, 3], 0.6666666666666666], 0], 
            Dashing[None]], 
           LineBox[CompressedData["
1:eJwN0HcilwEAANDvF7JnEhlZmUVIuIYjOAC3cCKZhShSZvbMHkURygrvj3eB
l9fU0tgcCoKglTbe0k4HnXTRTQ/veE8vffTzgQEG+cgnhhjmMyN84SujjDHO
BJNM8Y1pZphljnkWWGSJZVZYZY3vrLPBJltss8Mue+xzwA9+csgRv/jNMSf8
4ZQzzvnLPy645IprbvjPLXcE4kI8IIxwInhIJFFEE0MsccSTQCJJJJPCI1J5
TBpPSCeDp2SSRTY5PCOXPPIpoJDnFFFMCaWUUc4LXlJBJa+oopoaXlPLG+qo
p4F7+sJJew==
            "]]}, 
          RowBox[{
            RowBox[{
              RowBox[{"Log", "[", 
                TagBox["T", HoldForm], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                  FractionBox["1", "2"]}], "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                  RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox[
                    TagBox["\[Alpha]", HoldForm], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}]}], "\[Equal]", "0"}]],
          Annotation[#, Log[
             HoldForm[$CellContext`T]] - PolyGamma[0, 
            Rational[1, 2]] + 
           PolyGamma[
            0, Rational[1, 2] + 
             Rational[1, 2] Pi^(-1) HoldForm[$CellContext`T]^(-1) 
              HoldForm[$CellContext`\[Alpha]]] == 0, "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            CapForm["Butt"], 
            AbsoluteThickness[1.6], 
            AbsoluteDashing[{2, 2}], 
            Thickness[0.02], 
            RGBColor[1, 0, 0], 
            Dashing[None]], 
           LineBox[CompressedData["
1:eJwVz1VWFAAAQNFhKWyD7hAQGDqFQQREunPobkRFQgXpbpbH5eOe835fZKgt
2BoRCATCRIloYogljngSSCSJZFJIJY10MsjkA1lkk8NHcskjnyAFFFJEMSWU
UkY5FVRSRTWfqKGWEHV8pp4vNNBIE19p5hstvI+10U4HnXTRTQ+99NHPAIMM
McwIo4QZY5wJJplimhlmmWOeBRZZYpkVVlljnQ02+c4WP/jJL7b5zQ677LHP
H/7yjwMO+c8Rx5xwyhnnXHDJFdfccMsd9zzwyBPPvPDKG48MPrk=
            "]]}, 
          RowBox[{
            RowBox[{
              RowBox[{"Log", "[", 
                TagBox["T", HoldForm], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                  FractionBox["1", "2"]}], "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                  RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox[
                    TagBox["\[Alpha]", HoldForm], 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}]}], "\[Equal]", "0"}]],
          Annotation[#, Log[
             HoldForm[$CellContext`T]] - PolyGamma[0, 
            Rational[1, 2]] + 
           PolyGamma[
            0, Rational[1, 2] + 
             Pi^(-1) HoldForm[$CellContext`T]^(-1) 
              HoldForm[$CellContext`\[Alpha]]] == 0, "Tooltip"]& ]}}], {}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Automatic}, AxesOrigin -> {0., 0.}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, AxesLabel -> {None, None}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox[
         "\"\[Alpha]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, AxesLabel -> {None, None}, AxesStyle -> 
     GrayLevel[0], BaseStyle -> GrayLevel[0], DisplayFunction :> Identity, 
     Frame -> True, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox[
         "\"\[Alpha]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}}, FrameStyle -> 
     GrayLevel[0], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     FrameTicksStyle -> Medium, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Small, 
     LabelStyle -> {FontFamily -> "Helvetica", 
       GrayLevel[0]}, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True}, 
     PlotRange -> {{0, 1.12}, {0, 1.05}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\[Alpha]=i\[CapitalGamma]\"", "\"\[Alpha]=\[CapitalGamma]\"", 
       "\"\[Alpha]=2\[CapitalGamma]\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{}], 
                    Thickness[0.18], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{}], 
                    Thickness[0.18], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{6, 2}], 
                    Thickness[0.18], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Dashing[
                    Opacity[0]]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{6, 2}], 
                    Thickness[0.18], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Dashing[
                    Opacity[0]]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{2, 2}], 
                    Thickness[0.18], 
                    RGBColor[1, 0, 0], 
                    Dashing[
                    Opacity[0]]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{2, 2}], 
                    Thickness[0.18], 
                    RGBColor[1, 0, 0], 
                    Dashing[
                    Opacity[0]]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Helvetica", 
          GrayLevel[0]}, Background -> Automatic, StripOnInput -> False], 
        TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", "}"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "2"}], "}"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"Opacity", "[", "0", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "2"}], "}"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"Opacity", "[", "0", "]"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Helvetica\""}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.785593919534067*^9, 3.785594441296865*^9, 3.785605449487267*^9, {
   3.785605610001706*^9, 3.785605685977057*^9}, 3.785605852895205*^9, {
   3.7856647709338284`*^9, 3.785664806328945*^9}, 3.7927597004258966`*^9, 
   3.7927597888670397`*^9, 3.792759821076436*^9, {3.7927602077781773`*^9, 
   3.792760211555088*^9}, {3.792760254155744*^9, 3.7927603186455193`*^9}, {
   3.7927603511265783`*^9, 3.7927603619913797`*^9}, {3.792760415878986*^9, 
   3.7927604439055147`*^9}, 3.792760510838274*^9, 3.792760556552969*^9, {
   3.792760617235345*^9, 3.79276062639006*^9}, 3.792760685577765*^9, {
   3.7927607430314913`*^9, 3.7927607610958138`*^9}, 3.792760832554946*^9, {
   3.792760868563691*^9, 3.79276090578018*^9}, 3.792760975746414*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"564a483b-3480-4ee4-a294-aad5ee0ed92d"],

Cell[BoxData["\<\"fig0.png\"\>"], "Output",
 CellChangeTimes->{
  3.785593919534067*^9, 3.785594441296865*^9, 3.785605449487267*^9, {
   3.785605610001706*^9, 3.785605685977057*^9}, 3.785605852895205*^9, {
   3.7856647709338284`*^9, 3.785664806328945*^9}, 3.7927597004258966`*^9, 
   3.7927597888670397`*^9, 3.792759821076436*^9, {3.7927602077781773`*^9, 
   3.792760211555088*^9}, {3.792760254155744*^9, 3.7927603186455193`*^9}, {
   3.7927603511265783`*^9, 3.7927603619913797`*^9}, {3.792760415878986*^9, 
   3.7927604439055147`*^9}, 3.792760510838274*^9, 3.792760556552969*^9, {
   3.792760617235345*^9, 3.79276062639006*^9}, 3.792760685577765*^9, {
   3.7927607430314913`*^9, 3.7927607610958138`*^9}, 3.792760832554946*^9, {
   3.792760868563691*^9, 3.79276090578018*^9}, 3.7927609759486*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"dea87f6a-730b-4d0d-93f6-151434c586f9"]
}, Open  ]]
},
WindowSize->{1366, 719},
WindowMargins->{{24, Automatic}, {Automatic, 10}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 4920, 118, 241, "Input",ExpressionUUID->"ac723035-813f-4a37-843f-1033c2663d1c"],
Cell[5503, 142, 33012, 659, 195, "Output",ExpressionUUID->"564a483b-3480-4ee4-a294-aad5ee0ed92d"],
Cell[38518, 803, 879, 13, 92, "Output",ExpressionUUID->"dea87f6a-730b-4d0d-93f6-151434c586f9"]
}, Open  ]]
}
]
*)



==> plots/plot_Ss_fig1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    279957,       5792]
NotebookOptionsPosition[    278141,       5752]
NotebookOutlinePosition[    278479,       5767]
CellTagsIndexPosition[    278436,       5764]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Plot Ss", "Subsubsection",
 CellChangeTimes->{{3.785582199912331*^9, 
  3.7855822013548603`*^9}},ExpressionUUID->"53b73e35-3d33-484e-8163-\
a7f13808542a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PB", "[", 
     RowBox[{
     "T_", ",", "B_", ",", "\[CapitalDelta]_", ",", "\[CapitalGamma]0_", ",", 
      "\[CapitalGamma]1_", ",", "\[CapitalGamma]2_", ",", 
      "\[CapitalGamma]3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Log", "[", "T", "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       FractionBox["1", "2"]}], "]"}], "+", 
     RowBox[{"RootSum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0"}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]1"}], "+", 
         RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalGamma]1", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2"}], 
         "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]3"}], 
         "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "8", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
         RowBox[{"\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]3", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], "+", 
         
         RowBox[{"6", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", "#1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], "+", 
         RowBox[{
         "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]1", " ", "#1"}], "+", 
         RowBox[{"16", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{
         "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"6", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalGamma]1", "3"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]3", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "8", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"12", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0"}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1"}], "+", 
           RowBox[{"16", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[CapitalGamma]1", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "12", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "12", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "24", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], 
           "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], 
           "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], 
           "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", "#1"}], "+", 
           RowBox[{"32", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], 
           "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", "#1"}], "+", 
           RowBox[{
           "40", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", "#1"}], "+", 
           RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], 
           "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{
           "40", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["#1", "2"]}]}], ")"}]}], "&"}]}], "]"}]}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z", "=", "0.000001"}], ";", 
  RowBox[{"dis", "=", "0.25"}], ";", 
  RowBox[{"tck", "=", 
   RowBox[{"Thickness", "[", "0.02", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"soc1", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{
         "T", ",", "B", ",", "1", ",", "z", ",", "z", ",", "z", ",", "z"}], 
         "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{
         "T", ",", "B", ",", "1", ",", "dis", ",", "z", ",", "z", ",", "z"}], 
         "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{
         "T", ",", "B", ",", "1", ",", "z", ",", "dis", ",", "z", ",", "z"}], 
         "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{
         "T", ",", "B", ",", "1", ",", "z", ",", "z", ",", "z", ",", "dis"}], 
         "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{"T", ",", "B", ",", "1", ",", "z", ",", 
          RowBox[{"dis", "/", "3"}], ",", 
          RowBox[{"dis", "/", "3"}], ",", 
          RowBox[{"dis", "/", "3"}]}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"T", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"B", ",", "0.01", ",", "2"}], "}"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<T/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
         "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<B/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
         "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Small"}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", "Medium"}], ",", 
     RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Gray", ",", "tck", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "tck", ",", 
          RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "tck", ",", 
          RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "tck", ",", 
          RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"tck", ",", 
          RowBox[{"Darker", "[", "Green", "]"}], ",", 
          RowBox[{"Dashing", "[", "None", "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{
     "PlotLabel", "\[Rule]", 
      "\"\<\[CapitalDelta]=\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\""}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<clean\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(0\)]\)/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(1\)]\)/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(2\((3)\)\)]\)/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(m\)]\)/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25\>\""}], "}"}]}]}], "*)"}], 
     ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<(b)\>\"", ",", "Medium"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.9", ",", "1.8"}], "}"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.78558216691546*^9, 3.7855821878054533`*^9}, {
   3.7855822367087507`*^9, 3.7855822876315804`*^9}, {3.7855931793705397`*^9, 
   3.785593377708438*^9}, {3.785593418400285*^9, 3.785593443124017*^9}, {
   3.785593480672407*^9, 3.785593591807599*^9}, {3.7855936233713923`*^9, 
   3.785593662740609*^9}, {3.785593710711227*^9, 3.7855937408738117`*^9}, {
   3.785593811977036*^9, 3.785593838477256*^9}, {3.78559405073108*^9, 
   3.785594052760069*^9}, {3.7855941619815407`*^9, 3.78559422434223*^9}, {
   3.7855942599705153`*^9, 3.7855942785817337`*^9}, {3.7855943195088453`*^9, 
   3.785594383410981*^9}, {3.785605037105638*^9, 3.78560504261351*^9}, {
   3.785605376356339*^9, 3.7856053765547247`*^9}, 3.785605417949401*^9, {
   3.78560554054837*^9, 3.7856055663521757`*^9}, {3.7856057048564*^9, 
   3.785605761341158*^9}, {3.7927621553001947`*^9, 3.792762161333486*^9}, {
   3.7927633603031187`*^9, 3.792763442775173*^9}, {3.7927636698556128`*^9, 
   3.792763670240897*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"91462063-fe3b-4991-bf40-4f4f87ae455c"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxtmgc4lf///7MqoYykhaIhbSkhPdNSsopUJIoGRVa0iAZZZUQyQigjIbvI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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {GrayLevel[0.5], Thickness[0.02], Dashing[{Small, Small}], CapForm[
        "Butt"], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 
         183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193}]},
       RowBox[{
         RowBox[{
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "]"}], "+", 
           RowBox[{"0.49999999999999994`", " ", 
             RowBox[{"RootSum", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{"9.549296585590116`*^-7", "+", 
                    RowBox[{"6.366197723675813`*^-7", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.500000000022`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.000018849555921538758`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"1.000000000044`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.00007539822368615503`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"0.00007539822368615503`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                 RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"9.549296585590114`*^-7", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"6.366197723675814`*^-7", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.8`*^-11", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.424777960769379`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"3.6`*^-11", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"0.000037699111843077517`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"0.000037699111843077517`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{"1.4323944878385174`*^-6", "+", 
                    RowBox[{"9.549296585513723`*^-7", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.500000000022`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"9.424777960769379`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"1.000000000044`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.000037699111843077517`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.000037699111843077517`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
         "\[Equal]", "0"}]],
      Annotation[#, Log[
          HoldForm[$CellContext`T]] - PolyGamma[0, 
         Rational[1, 2]] + 
        0.49999999999999994` 
         RootSum[9.549296585590116*^-7 + 
           6.366197723675813*^-7 HoldForm[$CellContext`B]^2 + 
           0.500000000022 HoldForm[$CellContext`T] + 
           0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
           0.000018849555921538758` HoldForm[$CellContext`T]^2 + 
           4.934802200544679 HoldForm[$CellContext`T]^3 + 
           1.000000000044 HoldForm[$CellContext`T] # + 
           1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
           0.00007539822368615503 HoldForm[$CellContext`T]^2 # + 
           29.60881320326807 HoldForm[$CellContext`T]^3 # + 
           0.00007539822368615503 HoldForm[$CellContext`T]^2 #^2 + 
           59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
           39.47841760435743 
            HoldForm[$CellContext`T]^3 #^3& , (1.4323944878385174`*^-6 + 
             9.549296585513723*^-7 HoldForm[$CellContext`B]^2 + 
             0.500000000022 HoldForm[$CellContext`T] + 
             0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
             9.424777960769379*^-6 HoldForm[$CellContext`T]^2 + 
             1.000000000044 HoldForm[$CellContext`T] # + 
             1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
             0.000037699111843077517` HoldForm[$CellContext`T]^2 # + 
             0.000037699111843077517` HoldForm[$CellContext`T]^2 #^2)^(-1) (
            9.549296585590114*^-7 PolyGamma[0, -#] + 
            6.366197723675814*^-7 HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
            1.8*^-11 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
            0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
             PolyGamma[0, -#] + 
            9.424777960769379*^-6 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
            3.6*^-11 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
            1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
             PolyGamma[0, -#] # + 
            0.000037699111843077517` HoldForm[$CellContext`T]^2 
             PolyGamma[0, -#] # + 
            0.000037699111843077517` HoldForm[$CellContext`T]^2 
             PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {GrayLevel[0], Thickness[0.02], Dashing[None], CapForm["Butt"], 
        LineBox[CompressedData["
1:eJwN0OdaDQAAANCbSqJkpyGSSohQRLLSMBquSJF8HoBH8i6U9iLapUXDqCRa
cn6cFzjJL14FX4YEAoHXvOEt9TTwjkaaaKaFVtpop4NOuujmPR/o4SOf6KWP
fgYYZIhhRhjlM2OMM8EkU3zhK9PMMMsc3/jOD34yzwKL/GKJ3yzzh7+ssMoa
62zwj00CAkLYQihhhLOVCLYRyXZ2EEU0O4lhF7vZw172sZ8DxHKQOOJJIJFD
JHGYIyRzlBSOkUoa6RwngxOc5BSZnOYMWZzlHOfJJocLXCSXS1wmjyvkc5Vr
XOcGNyngFoUUUUwJt7nDXe5RShnlVHCfIA+o5CGPqOIx1dTwhKfU8ow6nvMf
aPlLQw==
         "]]},
       RowBox[{
         RowBox[{
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "]"}], "+", 
           RowBox[{"0.5`", " ", 
             RowBox[{"RootSum", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{"9.54930136021931`*^-7", "+", 
                    RowBox[{"0.03978921323780311`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.5000010000180001`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.3927163604583189`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"1.0000020000360001`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.5708654418332757`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"1.5708654418332757`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                 RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"9.549301360219307`*^-7", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.03978921323780311`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"7.500149999999999`*^-7", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.424777960769379`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.5000299999999998`*^-6", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"0.000037699111843077517`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"0.000037699111843077517`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{"1.4323952040328967`*^-6", "+", 
                    RowBox[{"0.05968381985670467`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.5000010000180001`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.19635818022915946`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"1.0000020000360001`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.7854327209166378`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.7854327209166378`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
         "\[Equal]", "0"}]],
      Annotation[#, Log[
          HoldForm[$CellContext`T]] - PolyGamma[0, 
         Rational[1, 2]] + 
        0.5 RootSum[
          9.54930136021931*^-7 + 
           0.03978921323780311 HoldForm[$CellContext`B]^2 + 
           0.5000010000180001 HoldForm[$CellContext`T] + 
           0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
           0.3927163604583189 HoldForm[$CellContext`T]^2 + 
           4.934802200544679 HoldForm[$CellContext`T]^3 + 
           1.0000020000360001` HoldForm[$CellContext`T] # + 
           1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
           1.5708654418332757` HoldForm[$CellContext`T]^2 # + 
           29.60881320326807 HoldForm[$CellContext`T]^3 # + 
           1.5708654418332757` HoldForm[$CellContext`T]^2 #^2 + 
           59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
           39.47841760435743 
            HoldForm[$CellContext`T]^3 #^3& , (1.4323952040328967`*^-6 + 
             0.05968381985670467 HoldForm[$CellContext`B]^2 + 
             0.5000010000180001 HoldForm[$CellContext`T] + 
             0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
             0.19635818022915946` HoldForm[$CellContext`T]^2 + 
             1.0000020000360001` HoldForm[$CellContext`T] # + 
             1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
             0.7854327209166378 HoldForm[$CellContext`T]^2 # + 
             0.7854327209166378 HoldForm[$CellContext`T]^2 #^2)^(-1) (
            9.549301360219307*^-7 PolyGamma[0, -#] + 
            0.03978921323780311 HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
            7.500149999999999*^-7 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
            0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
             PolyGamma[0, -#] + 
            9.424777960769379*^-6 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
            1.5000299999999998`*^-6 HoldForm[$CellContext`T] 
             PolyGamma[0, -#] # + 
            1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
             PolyGamma[0, -#] # + 
            0.000037699111843077517` HoldForm[$CellContext`T]^2 
             PolyGamma[0, -#] # + 
            0.000037699111843077517` HoldForm[$CellContext`T]^2 
             PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm["Butt"], 
        LineBox[CompressedData["
1:eJwVy0VWQgEAQNHvUtySOwARRUXADuzu7lYUTOzudldeB/ecN3mF4URRVUEQ
BDFCIkwxEUqIUkoZMcqpoJI4/3OCJCmqqaGWOuppoJEmmmkhTStttNNBJ110
00MvffQzwCBDDDPCKGOMM8EkU0wzwyxzzLPAIksss8Iqa6yzwSZbbJNhh12y
5NhjnwMOOeKYPCeccsY5F1xyxTU33HLHPQ888sQzL7zyxjsffPLFNz/88ged
mD+j
         "]]},
       RowBox[{
         RowBox[{
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "]"}], "+", 
           RowBox[{"0.4999999999999999`", " ", 
             RowBox[{"RootSum", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{
                    RowBox[{"0.08952549105359728`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.03978921323780311`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.7500030000060001`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.9635064040679084`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"1.5000060000120001`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"7.854025616271634`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"7.854025616271634`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                 RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"0.0895254910535973`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.03978921323780311`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.187502250006`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.7854044465827555`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.375004500012`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.141617786331022`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.141617786331022`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.13428823658039593`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.059683819856704665`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.7500030000060001`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.9817532020339542`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"1.5000060000120001`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.927012808135817`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"3.927012808135817`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
         "\[Equal]", "0"}]],
      Annotation[#, Log[
          HoldForm[$CellContext`T]] - PolyGamma[0, 
         Rational[1, 2]] + 
        0.4999999999999999 
         RootSum[0.08952549105359728 + 
           0.03978921323780311 HoldForm[$CellContext`B]^2 + 
           0.7500030000060001 HoldForm[$CellContext`T] + 
           0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
           1.9635064040679084` HoldForm[$CellContext`T]^2 + 
           4.934802200544679 HoldForm[$CellContext`T]^3 + 
           1.5000060000120001` HoldForm[$CellContext`T] # + 
           1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
           7.854025616271634 HoldForm[$CellContext`T]^2 # + 
           29.60881320326807 HoldForm[$CellContext`T]^3 # + 
           7.854025616271634 HoldForm[$CellContext`T]^2 #^2 + 
           59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
           39.47841760435743 
            HoldForm[$CellContext`T]^3 #^3& , (0.13428823658039593` + 
             0.059683819856704665` HoldForm[$CellContext`B]^2 + 
             0.7500030000060001 HoldForm[$CellContext`T] + 
             0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
             0.9817532020339542 HoldForm[$CellContext`T]^2 + 
             1.5000060000120001` HoldForm[$CellContext`T] # + 
             1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
             3.927012808135817 HoldForm[$CellContext`T]^2 # + 
             3.927012808135817 HoldForm[$CellContext`T]^2 #^2)^(-1) (
            0.0895254910535973 PolyGamma[0, -#] + 
            0.03978921323780311 HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
            0.187502250006 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
            0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
             PolyGamma[0, -#] + 
            0.7854044465827555 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
            0.375004500012 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
            1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
             PolyGamma[0, -#] # + 
            3.141617786331022 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] # + 
            3.141617786331022 HoldForm[$CellContext`T]^2 
             PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[1, 0, 0], Thickness[0.02], Dashing[None], CapForm["Butt"], 
        LineBox[CompressedData["
1:eJwVz0VWAlAAQNEP2IXYhYpiIK7GJehc92k3Kojd3Y1eB/ecN32pyZmJ6UgI
YYpZMcc8CyyyxDIrrLLGOhtskmOLbXbIU2CXInvsc8AhRxxzwilnnHPBJVdc
c8Mtd9zzwCNPPPPCK2+888EnX3zzQ4nf/7loCBGixCijnAoqqaKaGmqpo54G
4jSSoIlmWmiljXY66KSLbnpI0ksf/aQYYJA0QwwzwigZxsgyzh9pqza4
         "]]},
       RowBox[{
         RowBox[{
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "]"}], "+", 
           RowBox[{"0.49999999999999994`", " ", 
             RowBox[{"RootSum", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{
                    RowBox[{"0.07957814795525157`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.03978921323780311`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.562502000013`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.1781113822631135`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"1.125004000026`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"4.712445529052454`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"4.712445529052454`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                 RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"0.07957814795525157`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.0397892132378031`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.06250175001`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.7854044465827554`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.12500350002`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.1416177863310217`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.1416177863310217`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.11936722193287737`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.059683819856704665`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.562502000013`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5890556911315568`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"1.125004000026`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.356222764526227`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"2.356222764526227`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
         "\[Equal]", "0"}]],
      Annotation[#, Log[
          HoldForm[$CellContext`T]] - PolyGamma[0, 
         Rational[1, 2]] + 
        0.49999999999999994` 
         RootSum[0.07957814795525157 + 
           0.03978921323780311 HoldForm[$CellContext`B]^2 + 
           0.562502000013 HoldForm[$CellContext`T] + 
           0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
           1.1781113822631135` HoldForm[$CellContext`T]^2 + 
           4.934802200544679 HoldForm[$CellContext`T]^3 + 
           1.125004000026 HoldForm[$CellContext`T] # + 
           1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
           4.712445529052454 HoldForm[$CellContext`T]^2 # + 
           29.60881320326807 HoldForm[$CellContext`T]^3 # + 
           4.712445529052454 HoldForm[$CellContext`T]^2 #^2 + 
           59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
           39.47841760435743 
            HoldForm[$CellContext`T]^3 #^3& , (0.11936722193287737` + 
             0.059683819856704665` HoldForm[$CellContext`B]^2 + 
             0.562502000013 HoldForm[$CellContext`T] + 
             0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
             0.5890556911315568 HoldForm[$CellContext`T]^2 + 
             1.125004000026 HoldForm[$CellContext`T] # + 
             1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
             2.356222764526227 HoldForm[$CellContext`T]^2 # + 
             2.356222764526227 HoldForm[$CellContext`T]^2 #^2)^(-1) (
            0.07957814795525157 PolyGamma[0, -#] + 
            0.0397892132378031 HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
            0.06250175001 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
            0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
             PolyGamma[0, -#] + 
            0.7854044465827554 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
            0.12500350002 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
            1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
             PolyGamma[0, -#] # + 
            3.1416177863310217` HoldForm[$CellContext`T]^2 PolyGamma[0, -#] # + 
            3.1416177863310217` HoldForm[$CellContext`T]^2 
             PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], Dashing[
        None], CapForm["Butt"], LineBox[CompressedData["
1:eJwNw4c2AlAAANDHn/gAe5YtVJJR9i67KHtH9uyf3XvObciXM6W6EELOxvoQ
mmy2xVbbbLfDTrvstseIUXvts98BBx1y2BFjjjrmuHETJp0w5aRpp5x2xlkz
Zp1z3gUXXXLZFVddc90NN90yZ95td9x1z30PPLRg0SOPLVn2xFPPPPfCS6+8
9sZb77z3wYqPPln12RdfffPdDz/98tsff/2z5j8nSSYU
         "]]},
       RowBox[{
         RowBox[{
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "]"}], "+", 
           RowBox[{"0.5`", " ", 
             RowBox[{"RootSum", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{
                    RowBox[{"0.08289321278994076`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.03978889492791692`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.6250003333333333`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.4398982036916486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"1.2500006666666665`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"5.759592814766594`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"5.759592814766594`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                 RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"0.08289321278994075`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.03978889492791692`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.10416691666666666`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.7853981633974484`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.20833383333333333`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.1415926535897936`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.1415926535897936`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.12433981918491112`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.05968334239187539`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.6250003333333333`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.7199491018458242`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"1.2500006666666665`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.8797964073832967`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"2.8797964073832967`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
         "\[Equal]", "0"}]],
      Annotation[#, Log[
          HoldForm[$CellContext`T]] - PolyGamma[0, 
         Rational[1, 2]] + 
        0.5 RootSum[
          0.08289321278994076 + 
           0.03978889492791692 HoldForm[$CellContext`B]^2 + 
           0.6250003333333333 HoldForm[$CellContext`T] + 
           0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
           1.4398982036916486` HoldForm[$CellContext`T]^2 + 
           4.934802200544679 HoldForm[$CellContext`T]^3 + 
           1.2500006666666665` HoldForm[$CellContext`T] # + 
           1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
           5.759592814766594 HoldForm[$CellContext`T]^2 # + 
           29.60881320326807 HoldForm[$CellContext`T]^3 # + 
           5.759592814766594 HoldForm[$CellContext`T]^2 #^2 + 
           59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
           39.47841760435743 
            HoldForm[$CellContext`T]^3 #^3& , (0.12433981918491112` + 
             0.05968334239187539 HoldForm[$CellContext`B]^2 + 
             0.6250003333333333 HoldForm[$CellContext`T] + 
             0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
             0.7199491018458242 HoldForm[$CellContext`T]^2 + 
             1.2500006666666665` HoldForm[$CellContext`T] # + 
             1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
             2.8797964073832967` HoldForm[$CellContext`T]^2 # + 
             2.8797964073832967` HoldForm[$CellContext`T]^2 #^2)^(-1) (
            0.08289321278994075 PolyGamma[0, -#] + 
            0.03978889492791692 HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
            0.10416691666666666` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
            0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
             PolyGamma[0, -#] + 
            0.7853981633974484 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
            0.20833383333333333` HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
            1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
             PolyGamma[0, -#] # + 
            3.1415926535897936` HoldForm[$CellContext`T]^2 PolyGamma[0, -#] # + 
            3.1415926535897936` HoldForm[$CellContext`T]^2 
             PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.01},
  AxesStyle->GrayLevel[0],
  BaseStyle->GrayLevel[0],
  DisplayFunction->Identity,
  Epilog->InsetBox[
    BoxData[
     FormBox[
      StyleBox["\"(b)\"", Medium, StripOnInput -> False], TraditionalForm]], {
    0.9, 1.8}],
  Frame->True,
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
       StripOnInput -> False], TraditionalForm], None}, {
     FormBox[
      StyleBox[
      "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
       StripOnInput -> False], TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Medium,
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Small,
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
  PlotLabel->FormBox[
   "\"\[CapitalDelta]=\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", 
    TraditionalForm],
  PlotRange->{{0, 1}, {0.01, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7856055768427134`*^9, {3.785605719059857*^9, 3.7856057794779587`*^9}, 
   3.7856647832840843`*^9, 3.7920644457595263`*^9, 3.7927621469852247`*^9, 
   3.792762356654982*^9, 3.792763380861051*^9, 3.79276341219144*^9, 
   3.7927634497690077`*^9, 3.7927636770337973`*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"ff56e15e-e346-493b-9e7a-4832e900b7f6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["No SOC", "Subsubsection",
 CellChangeTimes->{{3.7855836419979277`*^9, 
  3.7855836431261272`*^9}},ExpressionUUID->"547328ec-2dce-41a1-b0a5-\
938c44e125cf"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{
  3.7855850880832977`*^9},ExpressionUUID->"887f58fa-a8e5-44df-8af7-\
83a554346967"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PB", "[", 
    RowBox[{
    "T_", ",", "B_", ",", "\[CapitalGamma]0_", ",", "\[CapitalGamma]1_", ",", 
     "\[CapitalGamma]2_", ",", "\[CapitalGamma]3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Log", "[", "T", "]"}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "T", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["B", "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}], 
          "2"]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "T", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["B", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}], 
           "2"]}], ")"}], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["B", "2"], " ", "T"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "T"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}]}],
              "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["T", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["B", "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], 
                   ")"}], "2"]}], ")"}]}]]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"2", " ", "T", " ", "\[CapitalGamma]1"}], "+", 
            RowBox[{"T", " ", "\[CapitalGamma]2"}], "+", 
            RowBox[{"T", " ", "\[CapitalGamma]3"}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["B", "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], 
                  ")"}], "2"]}], ")"}]}]]}], 
           RowBox[{"2", " ", "\[Pi]", " ", 
            SuperscriptBox["T", "2"]}]]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["B", "2"]}], " ", "T"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", "\[CapitalGamma]2"}], "+", 
             RowBox[{"T", " ", "\[CapitalGamma]3"}], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["T", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["B", "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], 
                   ")"}], "2"]}], ")"}]}]]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"2", " ", "T", " ", "\[CapitalGamma]1"}], "+", 
            RowBox[{"T", " ", "\[CapitalGamma]2"}], "+", 
            RowBox[{"T", " ", "\[CapitalGamma]3"}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["B", "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], 
                  ")"}], "2"]}], ")"}]}]]}], 
           RowBox[{"2", " ", "\[Pi]", " ", 
            SuperscriptBox["T", "2"]}]]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "=", "0.000001"}], ";", 
   RowBox[{"dis", "=", "0.25"}], ";", 
   RowBox[{"tck", "=", 
    RowBox[{"Thickness", "[", "0.02", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noSOC", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{"T", ",", "B", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{"T", ",", "B", ",", "0", ",", "dis", ",", "0", ",", "0"}], 
         "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{"T", ",", "B", ",", "0", ",", "0", ",", "0", ",", "dis"}], 
         "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{"T", ",", "B", ",", "0", ",", 
          RowBox[{"dis", "/", "3"}], ",", 
          RowBox[{"dis", "/", "3"}], ",", 
          RowBox[{"dis", "/", "3"}]}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"T", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"B", ",", "0.01", ",", "1.1"}], "}"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<T/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
         "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*StyleBox[\"B\",FontWeight->\"Plain\"]\)/\!\(\*\
SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Small"}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", "Medium"}], ",", 
     RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Gray", ",", "tck", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"tck", ",", "Blue", ",", 
          RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"tck", ",", "Red", ",", 
          RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"tck", ",", 
          RowBox[{"Darker", "[", "Green", "]"}], ",", 
          RowBox[{"Dashing", "[", "None", "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<(a)\>\"", ",", "Medium"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.9", ",", "0.97"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<\[CapitalDelta]=0\>\""}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", "noSOC"}], "Input",
 CellChangeTimes->{{3.7855836181016903`*^9, 3.785583673389556*^9}, {
   3.785583703817923*^9, 3.785583718510316*^9}, {3.785583760009289*^9, 
   3.7855839418883953`*^9}, {3.7855839728015413`*^9, 3.785584085909712*^9}, {
   3.785584131752887*^9, 3.7855841337904882`*^9}, {3.785584327120462*^9, 
   3.7855844165263577`*^9}, {3.785584533586986*^9, 3.78558466926527*^9}, {
   3.785584713373857*^9, 3.785584789441681*^9}, {3.785584909400073*^9, 
   3.785584943672076*^9}, {3.7855849980775833`*^9, 3.785585023190008*^9}, {
   3.7855850669533987`*^9, 3.785585077284664*^9}, {3.78559359702698*^9, 
   3.78559359750558*^9}, 3.785605406734235*^9, {3.7856057931256104`*^9, 
   3.785605836035421*^9}, 3.785664813352211*^9, {3.792762178364129*^9, 
   3.7927621788504887`*^9}, {3.792762456300789*^9, 3.7927624876128407`*^9}, {
   3.7927625382200823`*^9, 3.792762569007908*^9}, {3.792762641499576*^9, 
   3.7927627039406443`*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"6e196c9d-95da-403e-afae-da379fb97188"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxNmAk0Ve0XxkkqKqUkQoSvEBpIMj0qlbkoTUioVJ+hEQ2kkqQISUr5kEhF
ZomQJDJmnu51B1zD5V4lkeh/Pl+d/nedxXrWOuuc87772fu397vMwc3y8DQe
Hh5h4s+//7krenUtvjXoXbHTUJfZwEbr7ACRlWtcoCM8Y/0JQofKGxHXFQzN
1qMrarFhExFV16p0AzmX3vZqabPBjJcqtesJxNyWTjVVnd/3h+Jg2PTkfF02
SmTvu37Qvotsx5xb18HGboPCh8cKI+D2xO6vzo1stGW5EFckLlXZuXA2syEu
cbGszCMGoyyJhlHj38+LRWdQxdVIUzZiQ5UEwI7F4bXGZ6TN2QgY/lK5hBuP
klnLv2vvY2NY6JrOnrpnsAu20i90/P3853DKbToacJgNXbsW53kWLyCzUqjz
1VE2eKZ+Kfiswm1QcmfDfGaE6EOlVFh+K9Lf6vP7/WlQvNKcmnyDDZ+tbTfz
NTOge/lQUNFDNhrFHbeIFGWA/dko51QsGwUTZb0/rDKhYHO76OtTNqZe35aF
U9OUnLa/ZuN81dxYPoVXSApoHj5Qzobh1AtycMt/zRVqExv+zMKY58dzEfBy
lLjYcL+cQ6lxzkXJTyF61ejv9eTCv5yvvI3QstXmeTNO5OLUcMoqnjE2xkKz
eaL88rH13IuEJcoDv9ZXCM7sUbsvWwbgfeYrV6i4EMHxuQuzHAbw8697w0dl
imC+u1xCLmLg13qLcM1H0dUwagB+J4TiY2Pe4ZFDPS2rZQBnbuSkKue9x4KJ
Ry/C1w/C+KzLxbsuJTDSeeN2zWrw13pL8JfoR6sDRweRrLLzyawvpZDfo+sd
UDaIhWqSzvqqZVCNi/l8pH7w13rKUazmufyEHgdGIXGijX3laJIPMTm8i4Ok
Uwe9LqZW4IHx5iovdw726pjp9r2sgoLSCbGFtZxf66vBZdsDWhkzuMj4Hh+8
+20NJLPF1PiWc3E0cVL40/xaCJsOe6Tt52K6d7rCW7VaeNNyfP0Ocn+ttxbb
lqS4/3TkYmK57T5KSC1kvtgEXHXlQubcvLD76XXINkuYaX+Pi//sXY9HaxaE
Z2ZyYbLa3iRoUwOmpai5Sn3kwubUm2LtykawDr4q3TbC/bUfjQiItLpX8o2L
5vE9ySKMRtQpfRqzGuVC3T0rYetoIxo//+tgLkJqlNweP2zGs6qEV6ulh375
owW+wbmBRUpDONAT2F8q1Io0fal3oxuG8Cj8AH3piVa0Z1q/1scQZm/x7BjU
a4Pm1tWfOoyG0PrfB0D1uqi3iekQYiXXzvQ61g5HxdjGiV1DuLdgYr1RSTti
/e9bz947BOepgFDAWq6eUW4zhOH3dYY7w6gIFUn9DtshZE49jgrpikrdCUIb
91vLN8t14OTRnhuRhJ78+e+vA/x/r/v4cv8Q+L8d06X40PD9VIv7gZ1DKMh3
FL8UTUNfQatPlMXv9dEh+cO85MOWISj7zHRICKfDK4Nbbak5BJ2rV4Jfc+mw
rHQOsSLWHzIVAAYu6eRSqJJDEP38M0TnHAO8l9oX2IgM/dpvBtJerbsazzOE
BXZJbhdHGeT+Zir0JwWZMJEiJXbWn8X9tT9MFHle8RqmEvHirnrYU8OEs5jt
CdFiLnylLrRJzu/E/AvupurpXMhNxb8T0gZ7n90J4GKHwvNoibJOBBwz2HzH
kwvwW5fwSnaRfvtvfV0YWr9hTcQeIv5xM/6+4tEFS9X4tcqa3F/73QV/s7RS
qaVc5InK9lcxuzCV/oJcxNLrZt+Q7IbGumJRyy4OgpIqF64N6SbzIcP9wpUV
Od243qLBXmbB+RWfbvQuuuB1RoWDL3MyXsqZs+AUffbuPxmDqPl2x178NYvM
30PcEopEOws928sjPeYP/oofC2ZxYfnLmQPgGHR2BTn2INJ0cpP64QEofkP/
pbQesj61TRb5MTp7sLhl7KRBOhvbptbbi1VqVhSBXWzoDNXvP3qwF4HROyV4
x/uh0rJp8/obvZjmsPNYaU7/r/X3wnXPx53Nbv1YZny+0L6xF2sbrl5K1enH
+WZVw0H0Ifef9zX9vn0Iyrj5smhLH86LJG+jn++Dv0PWpNC2PuzdcTk50rMP
wVP+IO4LH7FMO9OHC4/i0/an96EgoNeh4GUvNte01I4P9GHKDtq98JUenUxe
0o8dD/w3naP3oGXKD/3w4Sy4Fqnag6HhiueyXv24xDwky5jbg8+Gr5ZF+/bj
+DnH6QsnWDg9rL65O6Ifh8aFo3mqWPjrxZ61oW392P3XkZ1961i/9rMf7jwW
zrMo3Tj45mve2zlsMFbmE1c3/rrNZ/F4HRvWIh5nVu3rxovoUr/Zl9k4vjAy
Yl5oF1S7SnN2+LOxnyr21uBSF1j8XpoqN9nQTuUVvEb4SHbKj2woP994bqtj
F+Z1yL/XprBh6dA3ex7h06Au9+fqBBdqg0//Y6vfibR08/oEpQFELrz/4WYC
E0Yc71utqwcQo3Km2u8OE7PiLr0wthvAlL14mWBLRMgXnxnABYO9ns45DPw9
Fa8ByGhu5zOrpaM27mXu3tfE825Q59mW0LHpgZihY+4Air7+S0A6evbWxGm/
GUC6Sa3ew1w6VHlM+V7/GEBb7c8HNdU0LD2Qt+UG4Tutp1eJi4Ztbi+6JVYP
ImeFnNaPyQ6EL+o5+VprEF8TI1p+PO34Fd9BIg7CJ+crd+C47+67KjaEjzPz
1ly5QdSpmIlSs7ODELtX4EJ7RsG0XaNvE28PQsesW6ojpR2HmxJV8mMGsWvJ
qcH02e3gW7f+UO/zQQx+UsqUimvDG4N12rPeDqJi6tf6q54MQvsrPb0uvQX/
CDY8d6YO4lTr+ViXsBYky6+7wd8xCINLK553Bbbgwe6THRRCF2tUNGn6tiCw
rS0vci4HfI7ReRe8mvCPyX4p4cUcqHe2Oy2e34Q4KUpPliwH51MHFFLONGKR
V1RtgibBQWu7TddsG2BrtizIaxuH5M5cweHJsP0cfDtkuW+xVx3Opmv0Rdhx
kOwvEBWpXocR6kozy9McTKWHSC3yu125b69wkOjkEH6a7xMcTC9HP/bn4Ma7
J1foD2ogEGn/YtM9DqbaJ5VqaFtSD/fHcHBypt8BhTuV2Jf6yVUgmagrb33S
xe6VY7tZYIN8Ngc9nH93/CPqn/Y5fMrjwDC1vrB2Thnenolzji7noFPsmMa5
JSWE34QbBWo4KM2pVpXReI9Hex7tdKjjoK2r5eX908VwtD37ZCGDg5yR8Irv
eYXIan6eYNjJwZQdtArxk6PR7UvUvYOLdgVJBRWguSly4ssQB6OD7e4mo1kY
iXvzNvIzB/Mj/3VsFmwS+KSFvnAQfXmj7sCcLGTxZbwK/sZB1w+TJ/nlqbAe
rTFqIzR3yjCpYPQ+71s8yoGDzexc6KZC9kMjL993DgrvNBAlIhnz50x8X07o
ZUf2D3yMTcKwwDu5nHEOHhrZlhXuScSmALQ0EJpILmeluYl48NRlfR+hZe0u
fO1//xQ9e6gNBhMc/K1UuXPVxjisGzl8xpLQU3YRjoPwydA5BwjNfRS8Jo75
GPOElJvcJzlwGTX664x9FOr3qGZeJHT+VMGIgvNWj5uXCa2b7JNR8u0RZAM9
ruz4ycHa8ojyUNMwjMd+ybYktLc7b2qiehhmrNXM2UnowWz+lNVSYZBbECJX
R+hXNwrKllz3RXeP9ZF/9YUpw/iidwmDvWEng9TOvh4iooRWVrQYvr76Oh6N
iwT0mzKwhnbSx7j8KT7UR52uIfTv9W9YovL0GaEbxM3Ko4wTSV4nvJWcRf2a
hKhVnqVP9BjonMfxMJLNQgBf9NfFhP4dv4SLuQxJXQY8/A5LZ3Znoc/Qnu2n
yEA75Wf6bvsCyHjm83YvZ5D+2LlJe/YDWQb6eKOzAxmF2LPsuUfcXAYUex+v
y1hbjM3JS+rbZjBI/3U0jlewxulIPRriTvcrAcU2bqZOPx1nZl35bBJRim2i
PtIhFDrpb/s79oJLP9DR/Dpt/MnRClwUXVJ+mqhrW/flCYozKpB5yUzN+xmd
zB9/DdPTZXfoaBkMfit9owYFHyp5bHzoqHog12Zv+gmHt9jpjznTyfxc6juy
SsaOjlfnwykyYbVkP5T789atRbfr0eSxcIUhodOKHPwTQurxVN/4oTqhyXoQ
N1ggROji1JWdTnfqEVx7U0a4k4azZy1feV5thBxV3yaohkbWm30dqkHCT2m4
Nrzm62XpZiy01rS59YiGQA/3Lzedmn89lwZTTYvITcnNELr1spPmSiPr27Zb
e7x9LWiwXsD/4wFayX4v02+ezQRfO7pvDBrNIur2gHAHI0igHTwG2+XXTXSQ
9Xa51sATgfEOiH9zfiQp3I5Qj0PHhsw6cOySibLLBwoGLi/+uuM7laznvl7O
/jHBVAS+bqmiu3dgn/Kyd/w9FDDW6CW1H6XBhHd25NYqCsmP9rUPJ8VKKBh5
wnN35CaN7GcFR+aNij+gQbj9eUXDYDs8n3w0vmVFhzanZv5i13aSV+5784uE
iO8+PF+YqrmYQfbPJ1Zd9Uu/xcD49BM/pETaoK0b1BVTw8DWhDWR9eWtJC8f
hpfFK81rxcDWkXUWl5lk/778YGRdllAnNOlH7kuMNcNy/oqwJIVOtCc6ZdaU
N5N8fmfCavWracK2FZdyht53kvOD8Df96y/Xd+GBinvbozuNaG22DVy2twvP
ViTe26PaSPYH+ZtNC0T1G4h9LS2eoHSRPlF1S04uF+vGwAv57SJ1dfjc6/5+
xKobkjMVk2yI+Ye/b8x8LtGP/J6Hur1d90oS2vxKXOV8Qo/qpUouIzRnOMeh
xbCW7F+qf3J86FE1uGQ8NlQkwiLnse+3iy25Kiwkyo1sYdErYfRh7c1OC6LP
nGm+suJhJU7vvuJ/bTeLnP/M1ldI6JxkocCwyYEvvgyjuinbu3xYKGMrz3t3
uxThdbePKPuxyPny+tPDO+OCWNhuPF332/b3GIg0998ewkK/8bSHHq3vYLRH
PCbrNoucZ3vpJ5z5ifsXhV9sSnlYiMudTmqW/ixyPi4Mann44BoLK2pK+TU4
+Zh2N23XxyssZErx0WhmeXD4QDVRusgi5+8lEJxMOMdCofjexMSU1/AeKAix
92DhzUxh+ybzbJzfaT1nnwuLnP9N+Pu0+v9mQcIndMLkQhbMRHL9Xh1nIerJ
NaalaRq0DYaPCB1gkecNQ37egdMJ/dhYQsZzaxrGewQzf9iy4OIm1Zj9Vxri
pwzDIs8vRHw2dPnvYUFkf9e9owte4GEvQ9XJkkWef/BTF/OGE/s/LD9g+S7l
GTJLZ8gX7vj9ffEQnBafb2HKQqna6h2fPR4jV3B50KQhizx/2aC08k7bNhby
r9kdsxqLhquLKTd/KwsJ7QpP92tGQe164cdtW1jkeU7ELu53EwMWWmJl7lOP
RaBYR/jbrs0sVH+WuW565C6cF0joe25ikedFO09VubzYyIJXWOi55GlBSC0L
PTid0OZrX4Td/uwPjrd6/R19FnkeRbl/2FmW0KMX3Dh77f+GU7meTyWI/XEN
+FST3aBXF9KWnETo5AX71Vf8H8+cTihlfbdkwKGuMG+B4nWIZyWNS5swIGr3
SvF+31McupgtK2Tyh2cCuuovvhozsH8WtaxF+Q/PVKzV6s8vfI7HRZnbAjcw
8Gxmh1rr10w45GgVemr+4VmnhZH6XQ0G6uYZrYqXzobkcr1aT2kGykSc/J8K
FKBI5PySr0v+8IxKdVjpupCBLbXUo+nyb3FU6ulM1Qk6DjrN3DzQ9w5ima9e
sIboJM8sB0YUWqh0cG6+54Twf8CI8yneYaIv3zfKEXFVLYX+4q6Qq3l/eKY3
w0lAKYaOsHvNqiM7KpAihhvhBK/WzTMa2mFUCZ1DMrY55/7wjLPwXqjXWToW
iu39YuVS/bs+6O0wSghEGQUlqhKXk21toSbHNBH7SAHvrqof0yK8wZesEztZ
TSHjFRN896ZZLQXhP9qt8MIXjqp8FboNFNxQFZCw3BCCaKE+4qIgRsAoMls2
FKWlYe9fsCmkPyojFSpWDVCQMb5ec5pfKOKK22TUByl4MrPcU23vfbA/HRJ3
EqKS/ss6slR9jzgVRc1Bi5zD/4GK2znZe2upmJmg2WwgFg2rDea95zSopL8f
a87uGdhFxSqvwoqvux6DvnPx6+mHqfhL6FPh+jtPSB79zpdGlYaPPY8ILgWV
rDOZ8xS3NsR0zk6nIljqfIjjxUQU7eZjGVRSyfxbnCmTJfKZCt2VhsUC8sn/
nQ8qdOCDuWXfjB0vkb8hNo2j30HmM+XB6IdT5h0YuTX4YMWhVKQ4fZDkC+gg
68OgdHLcm5QO/M1DOyzlnYaNQ9I833M6UOhjvVStJg3sqQG7Aw+THxuWbc1E
gODy8N0SNIiWzjbIsMtC879AVqOR9cnxm5Q7VY+GkDD1jq45r3B8+/SzAvtp
5PmkmWmGy/1TNCzIW6Sd3JND8lbOUEzGsOE13KYfWegSQSPro9KcF7soT2gQ
eTEUW/L4DZYsOxc83kAD34b5zYdm5KPJV2yjJpVG1t/WoPCyVbPoSFi8UrBP
rxASkbzdI8J0ROvu+T4npRCTUweUdLKem3PVnm9wpMPVuLXSU+0drhnNCcm4
Qke6xjWjobXvSZ6/4edf/MO0BMrRUnoHe+l/+OEW6fqa6AP9ymSiFhB5ksYV
V2laSvBe1qbyfEwZ5txbs3MMDJJPhmp3nPYeIfhvcTTebEslAjpzTwz7MGD9
Wc4tzK4KCSpz+SduM0j+Ga/YPJn1iIHUJW9S/06twU26UFFxNAPdvE9adKM+
YdYylX2WcQySt1l5TnHLoxioVl91/ZkUMccdztN7HMjAnSHvwP7EOtjybGmu
vcIgeZ6c1qs0y5GBTbIf35041YDrAmJuOTpE37x4nsWbQ404ybZo0+NjkP1D
fLFYpgWLjvl5RSdGZzUhQPWxrX0bHTpubvfP7msi92uqnfvZBLGIOBnDIDoo
F5X4rTybIfqs8HrKIaJvviWYbSLTQsbjd3/TZJt33WkZHS8TWdLskhaMh21z
lWunQZESI73Ns5X0y0HKyOGUsVZQKs84OhvQyP5K1i59bBEvDfITfk2KIu1g
5rGVuHodGLY64l93v53MP8EPvpcYYhSc4bkcZkGhkP3dvpodu//pbkdmlMiu
FAEqqO4ZWyYOt6PyiUqtmC6V7D+9bGQlelhUaCW1vzzS2gqJqpM1BvwdRKQ9
09f804pMn6ilDkEdZL/7cGPegupMor8Vazs4U7eF7He51vr3JEOb0dEkHRCx
gQZ9T2+f+MAmzMrZrfHQ8k+/XTOkGyUaSMPF0DOffNsbkNmnEqMUTMOovHNE
SEUDFBwUFZd+oJFxpTraumV10LC0MMFF+UcdOQ/UGC+7G69ciy0OQnN3r6CD
uW+w6vKSWpxNdIxVUfgzTyxvFHMJUaTDyD1sf7hALR5WV8+b7UCHafzx1IJ9
NWh6JWwtSsSxLYdyP9iwBuUigRdV/4+P9ePGlvyENhYvpY+svA4JqvuzOoKH
9he7vK2pT1FwZ9Tpzf/xkZal+TKK0AvG4vfbav7hY5rzeR+J2S+QtKb7u682
A4HHbDymzczCgh1F3Ylaf/h4/JD7pCLBT8ZqSXF5gWwMbRiL2SvHgIk1R+bk
ygLoFjFVo6X/8FHrI+/uC+IMbFRWn20h+Ba79i0q+DGNAfG18sJeIsVoyNKo
vUPwMjBo+/X774pJXlXKZ+SJBzCgHaIxGMx3CmefXYvzILSd0vx3vKGnYNsi
n+gdwCB5FTWxJKjzJgMfAret6/UNwFZ1bmMjkY+9Gv2LN3rewuPTZwePBTFI
Pt25OlmyKoSB2jJstk66i4qxHIZiGNFXfDjQc9cqAlHhsXvfhjNIPr3f77Fm
yQMGONVH5Z0riTl+1T5vAaJenKmeNsvKJwaSnztDhMj6EIsJafbIrngGJD5q
RQc9e/Ifz1MZCDtkk6rzLB6vt6dEimYySD6Jz3TeVULoWNu608dWJGDx6sy2
3iwGln1PnJfi+AxKHSs02t8xSD6tt08N1yol9Luo6F0KSZjMLuMwqxkYCpfl
WyOYjGdh3WDXMUg+mctWGuhSiD7quM0hVKfAbUtu6oYuYu623NakVZhK1Bn1
b1WDDJJXTstaWg8ME3M688KjotA0tJdVZLt+Y8B189aaVd7p5Pz033ZmQPmg
OLTmMqGxvtt9lmAWrK/2q09KMUlemQXa3921golI6QynBd6v0FK36b2PFhPl
H7X9/vbIgf+GsavdW5gkj2oajZPsbZmYNuA2do+eh8bBpyw9VyZcNxwbOOBY
AB67vPrQm0ySR1XCXZH/hDJRqxfqIKhQCPG7xXU84UxIu44VxCQWYqpdiWaS
PBJV7nN7XcxEhdBa+5vJ73CuK9pojMqEh9d7x7OLSiCVOU3nb8FOkj+OhTWn
tot2QsOQ32u7PdG3VYxOZ0h0/sr3MmRbOE7kr+1ERfLx1Mu1H8n5MDSJ6nLd
thyB7j8ySgw6ST6J+b53ObGlE/tnvv/2+XI5rE+MqdEJfZXvFMuaUo2MO7Uq
VUadJJ+Oye2R7CK02okhy6vzaxA6M+2qLaH3ms1oP3GthnzfukL2j51EXeGx
imeFyXWSvJr7WjJivVQndBcY2dU8roXxS941X4j5NsRndKyeWgcJKTftYCqT
rGu640sjfF4xcV8/d3PjhQa8dRQOLvBholSDOax0rRGObxQizq1mkrzaGlR8
OUSUCdkDFfK0RU2kPxIqDvMKmBHz8rJnHZNEfv7mzwnTR59slRh4LHJ0idHN
FjhliQoEfKdjYpuZ84HPLSTfjt1ddroutRX6VxpVFW3oJH8enHN4f4NFw8bX
Dauk3rWB7v52rVoaDbYTAycfTW8n+cV8UPHlR2E7tOe5K1iMd2Ao+GDV1qsU
cBbd0c59S4XM7pXnbeIpJK+MlG6e5EmiwDVnQq7Ym0ryitM8cf+dMxXSCcOb
lhL32Wj2qzC57XDRHRqQGP/DK//q0mQNqw5EPxNJu2nRRvLnVWFp/umyFjBS
f87rnkUj8mFLs0lMCy52VvhVzvlzXqNFo76WEKXhgovQ2XTbFgQsXG7jepCG
lzein29nNGEg7/nxuX5/eNXGar2VlkKDAr+1+8WFjTijlYIb1TQMFKbHJZo0
4Gb72MYc9h9ezd0orKj1nYbvx049H1tXT/LKaOcVw+Xfa3HOoH6EqkOHqpzv
19OEb9R8YhY92vyHV+ttts4WMCfmmQ9fMkRff4K+cmY525OO7XVy8cHmNche
hK9zAv/MIwlOpxJ+PqXjaHm8wbf+ChxR5wsYSKLj7m5z74f+FXi9kBIVUPZn
3vl0cGG7STsd90eyg5X2lGLofWHAxj46/JfGy1ZQS7D8NF+uzxc6vn10q6T3
v8f/AKqjt0Y=
    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {GrayLevel[0.5], Thickness[0.02], Dashing[{Small, Small}], CapForm[
        "Butt"], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 
         183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193}]},
       RowBox[{
         RowBox[{
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}], "-", 
           FractionBox[
            RowBox[{
              RowBox[{"2", " ", 
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                TagBox["T", HoldForm], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "-", 
              RowBox[{
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                TagBox["T", HoldForm], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "-", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], "-", 
              RowBox[{
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                TagBox["T", HoldForm], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}]}], 
            RowBox[{"2", " ", 
              SuperscriptBox[
               TagBox["B", HoldForm], "2"], " ", 
              TagBox["T", HoldForm]}]]}], "\[Equal]", "0"}]],
      Annotation[#, Log[
          HoldForm[$CellContext`T]] + 
        Rational[-1, 2] HoldForm[$CellContext`B]^(-2) 
         HoldForm[$CellContext`T]^(-1) (
          2 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] PolyGamma[0, 
             Rational[1, 2]] - HoldForm[$CellContext`B]^2 
          HoldForm[$CellContext`T] 
          PolyGamma[
           0, Rational[1, 2] Pi^(-1) 
            HoldForm[$CellContext`T]^(-2) (
             Pi HoldForm[$CellContext`T]^2 - (-HoldForm[$CellContext`B]^2 
              HoldForm[$CellContext`T]^2)^Rational[1, 2])] - 
          HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
          PolyGamma[
           0, Rational[1, 2] Pi^(-1) 
            HoldForm[$CellContext`T]^(-2) (
             Pi HoldForm[$CellContext`T]^2 + (-HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T]^2)^Rational[1, 2])]) == 0, 
       "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm["Butt"], 
        LineBox[CompressedData["
1:eJwN0NVBQgEAAMCH3YUgttg9jCP4r+5odysmKjZ2d9zHLXDxwZGB4VAQBEOM
MsY4E0wyxTQzzDLHPAssssQyK6yyxjobbJJgi2122GWPfZIccMgRKY454ZQz
zrngkjRXXHPDLXfc88AjTzzzwitvvPPBJ19888MvfwQCQmSQSRbZ5JBLHvkU
UEgRxZRQShnlVBCmkghRqohRTQ211FFPA400EaeZFlppo50OOumimx566aOf
f1IsPOg=
         "]]},
       RowBox[{
         RowBox[{
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}], "-", 
           FractionBox[
            RowBox[{
              RowBox[{"2", " ", 
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                TagBox["T", HoldForm], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "-", 
              RowBox[{
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                TagBox["T", HoldForm], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.5`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "-", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], "-", 
              RowBox[{
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                TagBox["T", HoldForm], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.5`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}]}], 
            RowBox[{"2", " ", 
              SuperscriptBox[
               TagBox["B", HoldForm], "2"], " ", 
              TagBox["T", HoldForm]}]]}], "\[Equal]", "0"}]],
      Annotation[#, Log[
          HoldForm[$CellContext`T]] + 
        Rational[-1, 2] HoldForm[$CellContext`B]^(-2) 
         HoldForm[$CellContext`T]^(-1) (
          2 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] PolyGamma[0, 
             Rational[1, 2]] - HoldForm[$CellContext`B]^2 
          HoldForm[$CellContext`T] 
          PolyGamma[
           0, Rational[1, 2] Pi^(-1) 
            HoldForm[$CellContext`T]^(-2) (0.5 HoldForm[$CellContext`T] + 
             Pi HoldForm[$CellContext`T]^2 - (-HoldForm[$CellContext`B]^2 
              HoldForm[$CellContext`T]^2)^Rational[1, 2])] - 
          HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
          PolyGamma[
           0, Rational[1, 2] Pi^(-1) 
            HoldForm[$CellContext`T]^(-2) (0.5 HoldForm[$CellContext`T] + 
             Pi HoldForm[$CellContext`T]^2 + (-HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T]^2)^Rational[1, 2])]) == 0, 
       "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[1, 0, 0], Thickness[0.02], Dashing[None], CapForm["Butt"], 
        LineBox[{303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 
         315, 316, 317, 318, 319, 320, 321, 322, 323}], 
        LineBox[CompressedData["
1:eJwVztk2QgEAQNHrU/xLIbOMqUhlHsoQQuYkiRDKEJ9qe9hrncfTnc5Ft7qC
IEgSEmF66KWPCP0MMMgQw4wwyhhRxplgkimmmSHGLHESJJljnhQLpMmQZZEl
lllhlTXW2WCT/+EcebbZYZc9CuxzwCFFjjjmhBKnnHHOBZdccU2ZGyrcUuWO
GvfUeeCRBk8880KTV954p0WbDz754psOP/zyB6ybK9g=
         "]]},
       RowBox[{
         RowBox[{
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}], "-", 
           FractionBox[
            RowBox[{
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "0.0625`"}], "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                TagBox["T", HoldForm], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "-", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.25`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.25`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.0625`", "\[VeryThinSpace]"}], "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.25`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "-", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.0625`", "\[VeryThinSpace]"}], "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], "+", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.25`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.25`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.0625`", "\[VeryThinSpace]"}], "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.25`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.0625`", "\[VeryThinSpace]"}], "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}]}], 
            RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", "0.0625`"}], "+", 
                  SuperscriptBox[
                   TagBox["B", HoldForm], "2"]}], ")"}], " ", 
              TagBox["T", HoldForm]}]]}], "\[Equal]", "0"}]],
      Annotation[#, Log[
          HoldForm[$CellContext`T]] + 
        Rational[-1, 2] (-0.0625 + HoldForm[$CellContext`B]^2)^(-1) 
         HoldForm[$CellContext`T]^(-1) (
          2 (-0.0625 + HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T] 
           PolyGamma[0, 
             Rational[1, 2]] - (
           HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
           0.25 ((-0.25) 
              HoldForm[$CellContext`T] + ((0.0625 - 
                HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
              Rational[1, 2])) 
          PolyGamma[
           0, Rational[1, 2] Pi^(-1) 
            HoldForm[$CellContext`T]^(-2) (0.25 HoldForm[$CellContext`T] + 
             Pi HoldForm[$CellContext`T]^2 - ((0.0625 - 
               HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
             Rational[1, 2])] + (-HoldForm[$CellContext`B]^2 
             HoldForm[$CellContext`T] + 
            0.25 (0.25 
               HoldForm[$CellContext`T] + ((0.0625 - 
                 HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
               Rational[1, 2])) 
           PolyGamma[
            0, Rational[1, 2] Pi^(-1) 
             HoldForm[$CellContext`T]^(-2) (0.25 HoldForm[$CellContext`T] + 
              Pi HoldForm[$CellContext`T]^2 + ((0.0625 - 
                 HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
               Rational[1, 2])]) == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], Dashing[
        None], CapForm["Butt"], 
        LineBox[{417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 
         429, 430}], LineBox[CompressedData["
1:eJwV0EVWAlAAQNEP2IUswS25BJ3r0ixUFAvsbgwUu7sbvQ7uOW/8GppaG1si
IYRm2kQ7HXTSRZJueuglRR/9pBlgkCGGGSFDllHGGGeCSaaYZoZZ5phngUWW
WGaFVdZYJ8cGm2yxTZ4ddimwxz4HHHLEMSeccsY5F1xyxTU33HLHPQ888sQz
L7zyxjsffPLFNz8U+f0fGQ0hQpQYJZRSRjkVVFJFNTXUUkecehL8AbRJRyw=

         "]]},
       RowBox[{
         RowBox[{
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}], "-", 
           FractionBox[
            RowBox[{
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "0.027777777777777776`"}], "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                TagBox["T", HoldForm], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "-", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.16666666666666666`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.16666666666666666`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.027777777777777776`", "\[VeryThinSpace]"}], 
                    "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.3333333333333333`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "-", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.027777777777777776`", "\[VeryThinSpace]"}], 
                    "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], "+", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.16666666666666666`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.16666666666666666`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.027777777777777776`", "\[VeryThinSpace]"}], 
                    "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.3333333333333333`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.027777777777777776`", "\[VeryThinSpace]"}], 
                    "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}]}], 
            RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", "0.027777777777777776`"}], "+", 
                  SuperscriptBox[
                   TagBox["B", HoldForm], "2"]}], ")"}], " ", 
              TagBox["T", HoldForm]}]]}], "\[Equal]", "0"}]],
      Annotation[#, Log[
          HoldForm[$CellContext`T]] + 
        Rational[-1, 2] (-0.027777777777777776` + 
           HoldForm[$CellContext`B]^2)^(-1) 
         HoldForm[$CellContext`T]^(-1) (
          2 (-0.027777777777777776` + HoldForm[$CellContext`B]^2) 
           HoldForm[$CellContext`T] PolyGamma[0, 
             Rational[1, 2]] - (
           HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
           0.16666666666666666` ((-0.16666666666666666`) 
              HoldForm[$CellContext`T] + ((0.027777777777777776` - 
                HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
              Rational[1, 2])) 
          PolyGamma[
           0, Rational[1, 2] Pi^(-1) 
            HoldForm[$CellContext`T]^(-2) (
             0.3333333333333333 HoldForm[$CellContext`T] + 
             Pi HoldForm[$CellContext`T]^2 - ((0.027777777777777776` - 
               HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
             Rational[1, 2])] + (-HoldForm[$CellContext`B]^2 
             HoldForm[$CellContext`T] + 
            0.16666666666666666` (
              0.16666666666666666` 
               HoldForm[$CellContext`T] + ((0.027777777777777776` - 
                 HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
               Rational[1, 2])) 
           PolyGamma[
            0, Rational[1, 2] Pi^(-1) 
             HoldForm[$CellContext`T]^(-2) (
              0.3333333333333333 HoldForm[$CellContext`T] + 
              Pi HoldForm[$CellContext`T]^2 + ((0.027777777777777776` - 
                 HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
               Rational[1, 2])]) == 0, "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.01},
  AxesStyle->GrayLevel[0],
  BaseStyle->GrayLevel[0],
  DisplayFunction->Identity,
  Epilog->InsetBox[
    BoxData[
     FormBox[
      StyleBox["\"(a)\"", Medium, StripOnInput -> False], TraditionalForm]], {
    0.9, 0.97}],
  Frame->True,
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*StyleBox[\\\"B\\\",FontWeight->\\\"Plain\\\"]\\)/\\!\\(\\*\
SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, StripOnInput -> False], 
      TraditionalForm], None}, {
     FormBox[
      StyleBox[
      "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
       StripOnInput -> False], TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Medium,
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Small,
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
  PlotLabel->FormBox["\"\[CapitalDelta]=0\"", TraditionalForm],
  PlotRange->{{0, 1}, {0.01, 1.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7855939361831923`*^9, 3.785594445031239*^9, 3.785605457384157*^9, {
   3.7856058121077547`*^9, 3.7856058385379477`*^9}, 3.785664815708467*^9, 
   3.792762221089821*^9, 3.79276237493489*^9, 3.79276249114104*^9, {
   3.792762548081415*^9, 3.792762570741034*^9}, {3.7927626539128237`*^9, 
   3.79276270565117*^9}, 3.792763480884694*^9, 3.792763680296113*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"17128422-889d-443d-baa3-ee73632e1bb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tck", "=", 
   RowBox[{"Thickness", "[", "0.02", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legend", "=", 
  RowBox[{"LineLegend", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tck", ",", "Gray"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "tck"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tck", ",", "Blue"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tck", ",", 
        RowBox[{"Darker", "[", "Green", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "tck"}], "}"}], ",", "White"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<clean\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(0\)]\)/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(1\)]\)/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(m\)]\)/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(2 \
\((3)\)\)]\)/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25\>\"", ",", "\"\<\>\""}], 
     "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.785605147084976*^9, 3.785605338695055*^9}, {
  3.785605465431094*^9, 3.785605467369671*^9}, {3.792762507459588*^9, 
  3.7927625142010736`*^9}, {3.7927627296319323`*^9, 3.792762855432908*^9}, {
  3.792762885990889*^9, 3.7927628934643707`*^9}, {3.792762927140304*^9, 
  3.792763065040657*^9}, {3.79276311187713*^9, 3.792763144350086*^9}, {
  3.7927632031770267`*^9, 3.792763226912047*^9}, {3.792763276949849*^9, 
  3.792763329817938*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"5212056c-7f1a-4c2a-88f6-5015f672b385"],

Cell[BoxData[
 TemplateBox[{
  "\"clean\"",
   "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(0\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"",
   "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(1\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"",
   "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"",
   "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(2 \
\\((3)\\)\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"","\"\""},
  "LineLegend",
  DisplayFunction->(StyleBox[
    StyleBox[
     PaneBox[
      TagBox[
       GridBox[{{
          TagBox[
           GridBox[{{
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  Thickness[0.36], 
                  GrayLevel[0.5]], {
                  LineBox[{{0, 10}, {20, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  Thickness[0.36], 
                  GrayLevel[0.5]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[0], 
                  Thickness[0.36]], {
                  LineBox[{{0, 10}, {20, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[0], 
                  Thickness[0.36]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  Thickness[0.36], 
                  RGBColor[0, 0, 1]], {
                  LineBox[{{0, 10}, {20, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  Thickness[0.36], 
                  RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  Thickness[0.36], 
                  RGBColor[0, 
                   NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                  LineBox[{{0, 10}, {20, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  Thickness[0.36], 
                  RGBColor[0, 
                   NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
               AspectRatio -> Full, ImageSize -> {20, 10}, PlotRangePadding -> 
               None, ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0, 0], 
                  Thickness[0.36]], {
                  LineBox[{{0, 10}, {20, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0, 0], 
                  Thickness[0.36]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[1]], {
                  LineBox[{{0, 10}, {20, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[1]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
            GridBoxAlignment -> {
             "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> 
            False, GridBoxDividers -> {
             "Columns" -> {{False}}, "Rows" -> {{False}}}, 
            GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
            GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
           "Grid"]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
        AutoDelete -> False, 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
        GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
      Alignment -> Left, AppearanceElements -> None, 
      ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
     LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
    Background -> Automatic, StripOnInput -> False]& ),
  Editable->True,
  InterpretationFunction:>(RowBox[{"LineLegend", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> GrayLevel[0.33333333333333337`], FrameTicks -> 
                   None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"GrayLevel", "[", "0.5`", "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                GrayLevel[0.5], Editable -> False, Selectable -> False]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                   PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                GrayLevel[0], Editable -> False, Selectable -> False], ",", 
               RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[0, 0, 1], Editable -> False, Selectable -> False]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[0, 
                 Rational[2, 3], 0], Editable -> False, Selectable -> 
                False]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[1, 0, 0], Editable -> False, Selectable -> False], 
               ",", 
               RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
           InterpretationBox[
            ButtonBox[
             TooltipBox[
              GraphicsBox[{{
                 GrayLevel[0], 
                 RectangleBox[{0, 0}]}, {
                 GrayLevel[0], 
                 RectangleBox[{1, -1}]}, {
                 GrayLevel[1], 
                 RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
               "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
               FrameStyle -> GrayLevel[0.6666666666666666], FrameTicks -> 
               None, PlotRangePadding -> None, ImageSize -> 
               Dynamic[{
                 Automatic, 1.35 CurrentValue["FontCapHeight"]/
                  AbsoluteCurrentValue[Magnification]}]], 
              StyleBox[
               RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> False]], 
             Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
             Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
             With[{Typeset`box$ = EvaluationBox[]}, 
               If[
                Not[
                 AbsoluteCurrentValue["Deployed"]], 
                SelectionMove[Typeset`box$, All, Expression]; 
                FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                FrontEnd`Private`$ColorSelectorInitialColor = GrayLevel[1]; 
                FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                MathLink`CallFrontEnd[
                  FrontEnd`AttachCell[Typeset`box$, 
                   FrontEndResource["GrayLevelColorValueSelector"], {
                   0, {Left, Bottom}}, {Left, Top}, 
                   "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
             Automatic, Method -> "Preemptive"], 
            GrayLevel[1], Editable -> False, Selectable -> False]}], "}"}], 
       ",", 
       RowBox[{"{", 
         RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}]}], 
     "]"}]& )]], "Output",
 CellChangeTimes->{{3.792763682377061*^9, 3.7927636877972918`*^9}},
 CellLabel->
  "Out[274]=",ExpressionUUID->"6becc6a5-947d-4771-9a73-13348ea07e5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"grid", "=", 
    RowBox[{"Grid", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "legend", "}"}], ",", 
       RowBox[{"{", "noSOC", "}"}], ",", 
       RowBox[{"{", "soc1", "}"}]}], "}"}], "]"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"grid", "=", 
    RowBox[{"Grid", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"noSOC", ",", "soc1", ",", "legend"}], "}"}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<fig1.png\>\"", ",", "grid", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "200"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.78558510324335*^9, 3.785585110689505*^9}, {
  3.7855856769740353`*^9, 3.785585687893021*^9}, {3.785593886671384*^9, 
  3.785593888972958*^9}, {3.785593956099022*^9, 3.7855940011589003`*^9}, {
  3.7855944199808617`*^9, 3.785594429769198*^9}, {3.785594467711615*^9, 
  3.785594494768413*^9}, {3.785605482140418*^9, 3.7856054826937037`*^9}, {
  3.792762186301217*^9, 3.7927622031784067`*^9}, {3.792762279018021*^9, 
  3.79276230299815*^9}, {3.792763620507827*^9, 3.792763653622013*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"6b95a9da-fb6f-4cf6-8b8b-e576775f16c9"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxNmAk0Ve0XxkkqKqUkQoSvEBpIMj0qlbkoTUioVJ+hEQ2kkqQISUr5kEhF
ZomQJDJmnu51B1zD5V4lkeh/Pl+d/nedxXrWOuuc87772fu397vMwc3y8DQe
Hh5h4s+//7krenUtvjXoXbHTUJfZwEbr7ACRlWtcoCM8Y/0JQofKGxHXFQzN
1qMrarFhExFV16p0AzmX3vZqabPBjJcqtesJxNyWTjVVnd/3h+Jg2PTkfF02
SmTvu37Qvotsx5xb18HGboPCh8cKI+D2xO6vzo1stGW5EFckLlXZuXA2syEu
cbGszCMGoyyJhlHj38+LRWdQxdVIUzZiQ5UEwI7F4bXGZ6TN2QgY/lK5hBuP
klnLv2vvY2NY6JrOnrpnsAu20i90/P3853DKbToacJgNXbsW53kWLyCzUqjz
1VE2eKZ+Kfiswm1QcmfDfGaE6EOlVFh+K9Lf6vP7/WlQvNKcmnyDDZ+tbTfz
NTOge/lQUNFDNhrFHbeIFGWA/dko51QsGwUTZb0/rDKhYHO76OtTNqZe35aF
U9OUnLa/ZuN81dxYPoVXSApoHj5Qzobh1AtycMt/zRVqExv+zMKY58dzEfBy
lLjYcL+cQ6lxzkXJTyF61ejv9eTCv5yvvI3QstXmeTNO5OLUcMoqnjE2xkKz
eaL88rH13IuEJcoDv9ZXCM7sUbsvWwbgfeYrV6i4EMHxuQuzHAbw8697w0dl
imC+u1xCLmLg13qLcM1H0dUwagB+J4TiY2Pe4ZFDPS2rZQBnbuSkKue9x4KJ
Ry/C1w/C+KzLxbsuJTDSeeN2zWrw13pL8JfoR6sDRweRrLLzyawvpZDfo+sd
UDaIhWqSzvqqZVCNi/l8pH7w13rKUazmufyEHgdGIXGijX3laJIPMTm8i4Ok
Uwe9LqZW4IHx5iovdw726pjp9r2sgoLSCbGFtZxf66vBZdsDWhkzuMj4Hh+8
+20NJLPF1PiWc3E0cVL40/xaCJsOe6Tt52K6d7rCW7VaeNNyfP0Ocn+ttxbb
lqS4/3TkYmK57T5KSC1kvtgEXHXlQubcvLD76XXINkuYaX+Pi//sXY9HaxaE
Z2ZyYbLa3iRoUwOmpai5Sn3kwubUm2LtykawDr4q3TbC/bUfjQiItLpX8o2L
5vE9ySKMRtQpfRqzGuVC3T0rYetoIxo//+tgLkJqlNweP2zGs6qEV6ulh375
owW+wbmBRUpDONAT2F8q1Io0fal3oxuG8Cj8AH3piVa0Z1q/1scQZm/x7BjU
a4Pm1tWfOoyG0PrfB0D1uqi3iekQYiXXzvQ61g5HxdjGiV1DuLdgYr1RSTti
/e9bz947BOepgFDAWq6eUW4zhOH3dYY7w6gIFUn9DtshZE49jgrpikrdCUIb
91vLN8t14OTRnhuRhJ78+e+vA/x/r/v4cv8Q+L8d06X40PD9VIv7gZ1DKMh3
FL8UTUNfQatPlMXv9dEh+cO85MOWISj7zHRICKfDK4Nbbak5BJ2rV4Jfc+mw
rHQOsSLWHzIVAAYu6eRSqJJDEP38M0TnHAO8l9oX2IgM/dpvBtJerbsazzOE
BXZJbhdHGeT+Zir0JwWZMJEiJXbWn8X9tT9MFHle8RqmEvHirnrYU8OEs5jt
CdFiLnylLrRJzu/E/AvupurpXMhNxb8T0gZ7n90J4GKHwvNoibJOBBwz2HzH
kwvwW5fwSnaRfvtvfV0YWr9hTcQeIv5xM/6+4tEFS9X4tcqa3F/73QV/s7RS
qaVc5InK9lcxuzCV/oJcxNLrZt+Q7IbGumJRyy4OgpIqF64N6SbzIcP9wpUV
Od243qLBXmbB+RWfbvQuuuB1RoWDL3MyXsqZs+AUffbuPxmDqPl2x178NYvM
30PcEopEOws928sjPeYP/oofC2ZxYfnLmQPgGHR2BTn2INJ0cpP64QEofkP/
pbQesj61TRb5MTp7sLhl7KRBOhvbptbbi1VqVhSBXWzoDNXvP3qwF4HROyV4
x/uh0rJp8/obvZjmsPNYaU7/r/X3wnXPx53Nbv1YZny+0L6xF2sbrl5K1enH
+WZVw0H0Ifef9zX9vn0Iyrj5smhLH86LJG+jn++Dv0PWpNC2PuzdcTk50rMP
wVP+IO4LH7FMO9OHC4/i0/an96EgoNeh4GUvNte01I4P9GHKDtq98JUenUxe
0o8dD/w3naP3oGXKD/3w4Sy4Fqnag6HhiueyXv24xDwky5jbg8+Gr5ZF+/bj
+DnH6QsnWDg9rL65O6Ifh8aFo3mqWPjrxZ61oW392P3XkZ1961i/9rMf7jwW
zrMo3Tj45mve2zlsMFbmE1c3/rrNZ/F4HRvWIh5nVu3rxovoUr/Zl9k4vjAy
Yl5oF1S7SnN2+LOxnyr21uBSF1j8XpoqN9nQTuUVvEb4SHbKj2woP994bqtj
F+Z1yL/XprBh6dA3ex7h06Au9+fqBBdqg0//Y6vfibR08/oEpQFELrz/4WYC
E0Yc71utqwcQo3Km2u8OE7PiLr0wthvAlL14mWBLRMgXnxnABYO9ns45DPw9
Fa8ByGhu5zOrpaM27mXu3tfE825Q59mW0LHpgZihY+4Air7+S0A6evbWxGm/
GUC6Sa3ew1w6VHlM+V7/GEBb7c8HNdU0LD2Qt+UG4Tutp1eJi4Ztbi+6JVYP
ImeFnNaPyQ6EL+o5+VprEF8TI1p+PO34Fd9BIg7CJ+crd+C47+67KjaEjzPz
1ly5QdSpmIlSs7ODELtX4EJ7RsG0XaNvE28PQsesW6ojpR2HmxJV8mMGsWvJ
qcH02e3gW7f+UO/zQQx+UsqUimvDG4N12rPeDqJi6tf6q54MQvsrPb0uvQX/
CDY8d6YO4lTr+ViXsBYky6+7wd8xCINLK553Bbbgwe6THRRCF2tUNGn6tiCw
rS0vci4HfI7ReRe8mvCPyX4p4cUcqHe2Oy2e34Q4KUpPliwH51MHFFLONGKR
V1RtgibBQWu7TddsG2BrtizIaxuH5M5cweHJsP0cfDtkuW+xVx3Opmv0Rdhx
kOwvEBWpXocR6kozy9McTKWHSC3yu125b69wkOjkEH6a7xMcTC9HP/bn4Ma7
J1foD2ogEGn/YtM9DqbaJ5VqaFtSD/fHcHBypt8BhTuV2Jf6yVUgmagrb33S
xe6VY7tZYIN8Ngc9nH93/CPqn/Y5fMrjwDC1vrB2Thnenolzji7noFPsmMa5
JSWE34QbBWo4KM2pVpXReI9Hex7tdKjjoK2r5eX908VwtD37ZCGDg5yR8Irv
eYXIan6eYNjJwZQdtArxk6PR7UvUvYOLdgVJBRWguSly4ssQB6OD7e4mo1kY
iXvzNvIzB/Mj/3VsFmwS+KSFvnAQfXmj7sCcLGTxZbwK/sZB1w+TJ/nlqbAe
rTFqIzR3yjCpYPQ+71s8yoGDzexc6KZC9kMjL993DgrvNBAlIhnz50x8X07o
ZUf2D3yMTcKwwDu5nHEOHhrZlhXuScSmALQ0EJpILmeluYl48NRlfR+hZe0u
fO1//xQ9e6gNBhMc/K1UuXPVxjisGzl8xpLQU3YRjoPwydA5BwjNfRS8Jo75
GPOElJvcJzlwGTX664x9FOr3qGZeJHT+VMGIgvNWj5uXCa2b7JNR8u0RZAM9
ruz4ycHa8ojyUNMwjMd+ybYktLc7b2qiehhmrNXM2UnowWz+lNVSYZBbECJX
R+hXNwrKllz3RXeP9ZF/9YUpw/iidwmDvWEng9TOvh4iooRWVrQYvr76Oh6N
iwT0mzKwhnbSx7j8KT7UR52uIfTv9W9YovL0GaEbxM3Ko4wTSV4nvJWcRf2a
hKhVnqVP9BjonMfxMJLNQgBf9NfFhP4dv4SLuQxJXQY8/A5LZ3Znoc/Qnu2n
yEA75Wf6bvsCyHjm83YvZ5D+2LlJe/YDWQb6eKOzAxmF2LPsuUfcXAYUex+v
y1hbjM3JS+rbZjBI/3U0jlewxulIPRriTvcrAcU2bqZOPx1nZl35bBJRim2i
PtIhFDrpb/s79oJLP9DR/Dpt/MnRClwUXVJ+mqhrW/flCYozKpB5yUzN+xmd
zB9/DdPTZXfoaBkMfit9owYFHyp5bHzoqHog12Zv+gmHt9jpjznTyfxc6juy
SsaOjlfnwykyYbVkP5T789atRbfr0eSxcIUhodOKHPwTQurxVN/4oTqhyXoQ
N1ggROji1JWdTnfqEVx7U0a4k4azZy1feV5thBxV3yaohkbWm30dqkHCT2m4
Nrzm62XpZiy01rS59YiGQA/3Lzedmn89lwZTTYvITcnNELr1spPmSiPr27Zb
e7x9LWiwXsD/4wFayX4v02+ezQRfO7pvDBrNIur2gHAHI0igHTwG2+XXTXSQ
9Xa51sATgfEOiH9zfiQp3I5Qj0PHhsw6cOySibLLBwoGLi/+uuM7laznvl7O
/jHBVAS+bqmiu3dgn/Kyd/w9FDDW6CW1H6XBhHd25NYqCsmP9rUPJ8VKKBh5
wnN35CaN7GcFR+aNij+gQbj9eUXDYDs8n3w0vmVFhzanZv5i13aSV+5784uE
iO8+PF+YqrmYQfbPJ1Zd9Uu/xcD49BM/pETaoK0b1BVTw8DWhDWR9eWtJC8f
hpfFK81rxcDWkXUWl5lk/778YGRdllAnNOlH7kuMNcNy/oqwJIVOtCc6ZdaU
N5N8fmfCavWracK2FZdyht53kvOD8Df96y/Xd+GBinvbozuNaG22DVy2twvP
ViTe26PaSPYH+ZtNC0T1G4h9LS2eoHSRPlF1S04uF+vGwAv57SJ1dfjc6/5+
xKobkjMVk2yI+Ye/b8x8LtGP/J6Hur1d90oS2vxKXOV8Qo/qpUouIzRnOMeh
xbCW7F+qf3J86FE1uGQ8NlQkwiLnse+3iy25Kiwkyo1sYdErYfRh7c1OC6LP
nGm+suJhJU7vvuJ/bTeLnP/M1ldI6JxkocCwyYEvvgyjuinbu3xYKGMrz3t3
uxThdbePKPuxyPny+tPDO+OCWNhuPF332/b3GIg0998ewkK/8bSHHq3vYLRH
PCbrNoucZ3vpJ5z5ifsXhV9sSnlYiMudTmqW/ixyPi4Mann44BoLK2pK+TU4
+Zh2N23XxyssZErx0WhmeXD4QDVRusgi5+8lEJxMOMdCofjexMSU1/AeKAix
92DhzUxh+ybzbJzfaT1nnwuLnP9N+Pu0+v9mQcIndMLkQhbMRHL9Xh1nIerJ
NaalaRq0DYaPCB1gkecNQ37egdMJ/dhYQsZzaxrGewQzf9iy4OIm1Zj9Vxri
pwzDIs8vRHw2dPnvYUFkf9e9owte4GEvQ9XJkkWef/BTF/OGE/s/LD9g+S7l
GTJLZ8gX7vj9ffEQnBafb2HKQqna6h2fPR4jV3B50KQhizx/2aC08k7bNhby
r9kdsxqLhquLKTd/KwsJ7QpP92tGQe164cdtW1jkeU7ELu53EwMWWmJl7lOP
RaBYR/jbrs0sVH+WuW565C6cF0joe25ikedFO09VubzYyIJXWOi55GlBSC0L
PTid0OZrX4Td/uwPjrd6/R19FnkeRbl/2FmW0KMX3Dh77f+GU7meTyWI/XEN
+FST3aBXF9KWnETo5AX71Vf8H8+cTihlfbdkwKGuMG+B4nWIZyWNS5swIGr3
SvF+31McupgtK2Tyh2cCuuovvhozsH8WtaxF+Q/PVKzV6s8vfI7HRZnbAjcw
8Gxmh1rr10w45GgVemr+4VmnhZH6XQ0G6uYZrYqXzobkcr1aT2kGykSc/J8K
FKBI5PySr0v+8IxKdVjpupCBLbXUo+nyb3FU6ulM1Qk6DjrN3DzQ9w5ima9e
sIboJM8sB0YUWqh0cG6+54Twf8CI8yneYaIv3zfKEXFVLYX+4q6Qq3l/eKY3
w0lAKYaOsHvNqiM7KpAihhvhBK/WzTMa2mFUCZ1DMrY55/7wjLPwXqjXWToW
iu39YuVS/bs+6O0wSghEGQUlqhKXk21toSbHNBH7SAHvrqof0yK8wZesEztZ
TSHjFRN896ZZLQXhP9qt8MIXjqp8FboNFNxQFZCw3BCCaKE+4qIgRsAoMls2
FKWlYe9fsCmkPyojFSpWDVCQMb5ec5pfKOKK22TUByl4MrPcU23vfbA/HRJ3
EqKS/ss6slR9jzgVRc1Bi5zD/4GK2znZe2upmJmg2WwgFg2rDea95zSopL8f
a87uGdhFxSqvwoqvux6DvnPx6+mHqfhL6FPh+jtPSB79zpdGlYaPPY8ILgWV
rDOZ8xS3NsR0zk6nIljqfIjjxUQU7eZjGVRSyfxbnCmTJfKZCt2VhsUC8sn/
nQ8qdOCDuWXfjB0vkb8hNo2j30HmM+XB6IdT5h0YuTX4YMWhVKQ4fZDkC+gg
68OgdHLcm5QO/M1DOyzlnYaNQ9I833M6UOhjvVStJg3sqQG7Aw+THxuWbc1E
gODy8N0SNIiWzjbIsMtC879AVqOR9cnxm5Q7VY+GkDD1jq45r3B8+/SzAvtp
5PmkmWmGy/1TNCzIW6Sd3JND8lbOUEzGsOE13KYfWegSQSPro9KcF7soT2gQ
eTEUW/L4DZYsOxc83kAD34b5zYdm5KPJV2yjJpVG1t/WoPCyVbPoSFi8UrBP
rxASkbzdI8J0ROvu+T4npRCTUweUdLKem3PVnm9wpMPVuLXSU+0drhnNCcm4
Qke6xjWjobXvSZ6/4edf/MO0BMrRUnoHe+l/+OEW6fqa6AP9ymSiFhB5ksYV
V2laSvBe1qbyfEwZ5txbs3MMDJJPhmp3nPYeIfhvcTTebEslAjpzTwz7MGD9
Wc4tzK4KCSpz+SduM0j+Ga/YPJn1iIHUJW9S/06twU26UFFxNAPdvE9adKM+
YdYylX2WcQySt1l5TnHLoxioVl91/ZkUMccdztN7HMjAnSHvwP7EOtjybGmu
vcIgeZ6c1qs0y5GBTbIf35041YDrAmJuOTpE37x4nsWbQ404ybZo0+NjkP1D
fLFYpgWLjvl5RSdGZzUhQPWxrX0bHTpubvfP7msi92uqnfvZBLGIOBnDIDoo
F5X4rTybIfqs8HrKIaJvviWYbSLTQsbjd3/TZJt33WkZHS8TWdLskhaMh21z
lWunQZESI73Ns5X0y0HKyOGUsVZQKs84OhvQyP5K1i59bBEvDfITfk2KIu1g
5rGVuHodGLY64l93v53MP8EPvpcYYhSc4bkcZkGhkP3dvpodu//pbkdmlMiu
FAEqqO4ZWyYOt6PyiUqtmC6V7D+9bGQlelhUaCW1vzzS2gqJqpM1BvwdRKQ9
09f804pMn6ilDkEdZL/7cGPegupMor8Vazs4U7eF7He51vr3JEOb0dEkHRCx
gQZ9T2+f+MAmzMrZrfHQ8k+/XTOkGyUaSMPF0DOffNsbkNmnEqMUTMOovHNE
SEUDFBwUFZd+oJFxpTraumV10LC0MMFF+UcdOQ/UGC+7G69ciy0OQnN3r6CD
uW+w6vKSWpxNdIxVUfgzTyxvFHMJUaTDyD1sf7hALR5WV8+b7UCHafzx1IJ9
NWh6JWwtSsSxLYdyP9iwBuUigRdV/4+P9ePGlvyENhYvpY+svA4JqvuzOoKH
9he7vK2pT1FwZ9Tpzf/xkZal+TKK0AvG4vfbav7hY5rzeR+J2S+QtKb7u682
A4HHbDymzczCgh1F3Ylaf/h4/JD7pCLBT8ZqSXF5gWwMbRiL2SvHgIk1R+bk
ygLoFjFVo6X/8FHrI+/uC+IMbFRWn20h+Ba79i0q+DGNAfG18sJeIsVoyNKo
vUPwMjBo+/X774pJXlXKZ+SJBzCgHaIxGMx3CmefXYvzILSd0vx3vKGnYNsi
n+gdwCB5FTWxJKjzJgMfAret6/UNwFZ1bmMjkY+9Gv2LN3rewuPTZwePBTFI
Pt25OlmyKoSB2jJstk66i4qxHIZiGNFXfDjQc9cqAlHhsXvfhjNIPr3f77Fm
yQMGONVH5Z0riTl+1T5vAaJenKmeNsvKJwaSnztDhMj6EIsJafbIrngGJD5q
RQc9e/Ifz1MZCDtkk6rzLB6vt6dEimYySD6Jz3TeVULoWNu608dWJGDx6sy2
3iwGln1PnJfi+AxKHSs02t8xSD6tt08N1yol9Luo6F0KSZjMLuMwqxkYCpfl
WyOYjGdh3WDXMUg+mctWGuhSiD7quM0hVKfAbUtu6oYuYu623NakVZhK1Bn1
b1WDDJJXTstaWg8ME3M688KjotA0tJdVZLt+Y8B189aaVd7p5Pz033ZmQPmg
OLTmMqGxvtt9lmAWrK/2q09KMUlemQXa3921golI6QynBd6v0FK36b2PFhPl
H7X9/vbIgf+GsavdW5gkj2oajZPsbZmYNuA2do+eh8bBpyw9VyZcNxwbOOBY
AB67vPrQm0ySR1XCXZH/hDJRqxfqIKhQCPG7xXU84UxIu44VxCQWYqpdiWaS
PBJV7nN7XcxEhdBa+5vJ73CuK9pojMqEh9d7x7OLSiCVOU3nb8FOkj+OhTWn
tot2QsOQ32u7PdG3VYxOZ0h0/sr3MmRbOE7kr+1ERfLx1Mu1H8n5MDSJ6nLd
thyB7j8ySgw6ST6J+b53ObGlE/tnvv/2+XI5rE+MqdEJfZXvFMuaUo2MO7Uq
VUadJJ+Oye2R7CK02okhy6vzaxA6M+2qLaH3ms1oP3GthnzfukL2j51EXeGx
imeFyXWSvJr7WjJivVQndBcY2dU8roXxS941X4j5NsRndKyeWgcJKTftYCqT
rGu640sjfF4xcV8/d3PjhQa8dRQOLvBholSDOax0rRGObxQizq1mkrzaGlR8
OUSUCdkDFfK0RU2kPxIqDvMKmBHz8rJnHZNEfv7mzwnTR59slRh4LHJ0idHN
FjhliQoEfKdjYpuZ84HPLSTfjt1ddroutRX6VxpVFW3oJH8enHN4f4NFw8bX
Dauk3rWB7v52rVoaDbYTAycfTW8n+cV8UPHlR2E7tOe5K1iMd2Ao+GDV1qsU
cBbd0c59S4XM7pXnbeIpJK+MlG6e5EmiwDVnQq7Ym0ryitM8cf+dMxXSCcOb
lhL32Wj2qzC57XDRHRqQGP/DK//q0mQNqw5EPxNJu2nRRvLnVWFp/umyFjBS
f87rnkUj8mFLs0lMCy52VvhVzvlzXqNFo76WEKXhgovQ2XTbFgQsXG7jepCG
lzein29nNGEg7/nxuX5/eNXGar2VlkKDAr+1+8WFjTijlYIb1TQMFKbHJZo0
4Gb72MYc9h9ezd0orKj1nYbvx049H1tXT/LKaOcVw+Xfa3HOoH6EqkOHqpzv
19OEb9R8YhY92vyHV+ttts4WMCfmmQ9fMkRff4K+cmY525OO7XVy8cHmNche
hK9zAv/MIwlOpxJ+PqXjaHm8wbf+ChxR5wsYSKLj7m5z74f+FXi9kBIVUPZn
3vl0cGG7STsd90eyg5X2lGLofWHAxj46/JfGy1ZQS7D8NF+uzxc6vn10q6T3
v8f/AKqjt0Y=
        "], {{}, {}, 
         TagBox[
          TooltipBox[
           {GrayLevel[0.5], Thickness[0.02], Dashing[{Small, Small}], CapForm[
            "Butt"], 
            LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
             17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
             33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
             49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
             65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
             81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
             97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 
             110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 
             123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 
             136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 
             149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
             162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 
             175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 
             188, 189, 190, 191, 192, 193}]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               FractionBox[
                RowBox[{
                  RowBox[{"2", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "-", 
                  RowBox[{
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "-", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], "-", 
                  RowBox[{
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}]}], 
                RowBox[{"2", " ", 
                  SuperscriptBox[
                   TagBox["B", HoldForm], "2"], " ", 
                  TagBox["T", HoldForm]}]]}], "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] + 
            Rational[-1, 2] HoldForm[$CellContext`B]^(-2) 
             HoldForm[$CellContext`T]^(-1) (
              2 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
               PolyGamma[0, 
                 Rational[1, 2]] - HoldForm[$CellContext`B]^2 
              HoldForm[$CellContext`T] 
              PolyGamma[
               0, Rational[1, 2] Pi^(-1) 
                HoldForm[$CellContext`T]^(-2) (
                 Pi HoldForm[$CellContext`T]^2 - (-HoldForm[$CellContext`B]^2 
                  HoldForm[$CellContext`T]^2)^Rational[1, 2])] - 
              HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
              PolyGamma[
               0, Rational[1, 2] Pi^(-1) 
                HoldForm[$CellContext`T]^(-2) (
                 Pi HoldForm[$CellContext`T]^2 + (-HoldForm[$CellContext`B]^2 
                   HoldForm[$CellContext`T]^2)^Rational[1, 2])]) == 0, 
           "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], LineBox[CompressedData["
1:eJwN0NVBQgEAAMCH3YUgttg9jCP4r+5odysmKjZ2d9zHLXDxwZGB4VAQBEOM
MsY4E0wyxTQzzDLHPAssssQyK6yyxjobbJJgi2122GWPfZIccMgRKY454ZQz
zrngkjRXXHPDLXfc88AjTzzzwitvvPPBJ19888MvfwQCQmSQSRbZ5JBLHvkU
UEgRxZRQShnlVBCmkghRqohRTQ211FFPA400EaeZFlppo50OOumimx566aOf
f1IsPOg=
             "]]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               FractionBox[
                RowBox[{
                  RowBox[{"2", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "-", 
                  RowBox[{
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.5`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "-", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], "-", 
                  RowBox[{
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.5`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}]}], 
                RowBox[{"2", " ", 
                  SuperscriptBox[
                   TagBox["B", HoldForm], "2"], " ", 
                  TagBox["T", HoldForm]}]]}], "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] + 
            Rational[-1, 2] HoldForm[$CellContext`B]^(-2) 
             HoldForm[$CellContext`T]^(-1) (
              2 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
               PolyGamma[0, 
                 Rational[1, 2]] - HoldForm[$CellContext`B]^2 
              HoldForm[$CellContext`T] 
              PolyGamma[
               0, Rational[1, 2] Pi^(-1) 
                HoldForm[$CellContext`T]^(-2) (0.5 HoldForm[$CellContext`T] + 
                 Pi HoldForm[$CellContext`T]^2 - (-HoldForm[$CellContext`B]^2 
                  HoldForm[$CellContext`T]^2)^Rational[1, 2])] - 
              HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
              PolyGamma[
               0, Rational[1, 2] Pi^(-1) 
                HoldForm[$CellContext`T]^(-2) (0.5 HoldForm[$CellContext`T] + 
                 Pi HoldForm[$CellContext`T]^2 + (-HoldForm[$CellContext`B]^2 
                   HoldForm[$CellContext`T]^2)^Rational[1, 2])]) == 0, 
           "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[1, 0, 0], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], 
            LineBox[{303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 
             314, 315, 316, 317, 318, 319, 320, 321, 322, 323}], 
            LineBox[CompressedData["
1:eJwVztk2QgEAQNHrU/xLIbOMqUhlHsoQQuYkiRDKEJ9qe9hrncfTnc5Ft7qC
IEgSEmF66KWPCP0MMMgQw4wwyhhRxplgkimmmSHGLHESJJljnhQLpMmQZZEl
lllhlTXW2WCT/+EcebbZYZc9CuxzwCFFjjjmhBKnnHHOBZdccU2ZGyrcUuWO
GvfUeeCRBk8880KTV954p0WbDz754psOP/zyB6ybK9g=
             "]]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               FractionBox[
                RowBox[{
                  RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.0625`"}], "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "-", 
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.25`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.25`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.0625`", "\[VeryThinSpace]"}], "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.25`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "-", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.0625`", "\[VeryThinSpace]"}], "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], "+", 
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.25`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.25`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.0625`", "\[VeryThinSpace]"}], "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.25`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.0625`", "\[VeryThinSpace]"}], "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}]}], 
                RowBox[{"2", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.0625`"}], "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                  TagBox["T", HoldForm]}]]}], "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] + 
            Rational[-1, 2] (-0.0625 + HoldForm[$CellContext`B]^2)^(-1) 
             HoldForm[$CellContext`T]^(-1) (
              2 (-0.0625 + HoldForm[$CellContext`B]^2) 
               HoldForm[$CellContext`T] PolyGamma[0, 
                 Rational[1, 2]] - (
               HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               0.25 ((-0.25) 
                  HoldForm[$CellContext`T] + ((0.0625 - 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                  Rational[1, 2])) 
              PolyGamma[
               0, Rational[1, 2] Pi^(-1) 
                HoldForm[$CellContext`T]^(-2) (0.25 HoldForm[$CellContext`T] + 
                 Pi HoldForm[$CellContext`T]^2 - ((0.0625 - 
                   HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                 Rational[1, 2])] + (-HoldForm[$CellContext`B]^2 
                 HoldForm[$CellContext`T] + 
                0.25 (0.25 
                   HoldForm[$CellContext`T] + ((0.0625 - 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                   Rational[1, 2])) 
               PolyGamma[
                0, Rational[1, 2] Pi^(-1) 
                 HoldForm[$CellContext`T]^(-2) (0.25 HoldForm[$CellContext`T] + 
                  Pi HoldForm[$CellContext`T]^2 + ((0.0625 - 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                   Rational[1, 2])]) == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 
             NCache[
              Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
            Dashing[None], CapForm["Butt"], 
            LineBox[{417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 
             428, 429, 430}], LineBox[CompressedData["
1:eJwV0EVWAlAAQNEP2IUswS25BJ3r0ixUFAvsbgwUu7sbvQ7uOW/8GppaG1si
IYRm2kQ7HXTSRZJueuglRR/9pBlgkCGGGSFDllHGGGeCSaaYZoZZ5phngUWW
WGaFVdZYJ8cGm2yxTZ4ddimwxz4HHHLEMSeccsY5F1xyxTU33HLHPQ888sQz
L7zyxjsffPLFNz8U+f0fGQ0hQpQYJZRSRjkVVFJFNTXUUkecehL8AbRJRyw=

             "]]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               FractionBox[
                RowBox[{
                  RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.027777777777777776`"}], "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "-", 
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.16666666666666666`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.16666666666666666`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.027777777777777776`", "\[VeryThinSpace]"}], 
                    "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.3333333333333333`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "-", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.027777777777777776`", "\[VeryThinSpace]"}], 
                    "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], "+", 
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.16666666666666666`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.16666666666666666`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.027777777777777776`", "\[VeryThinSpace]"}], 
                    "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.3333333333333333`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.027777777777777776`", "\[VeryThinSpace]"}], 
                    "-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}]}], 
                RowBox[{"2", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.027777777777777776`"}], "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}], " ", 
                  TagBox["T", HoldForm]}]]}], "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] + 
            Rational[-1, 2] (-0.027777777777777776` + 
               HoldForm[$CellContext`B]^2)^(-1) 
             HoldForm[$CellContext`T]^(-1) (
              2 (-0.027777777777777776` + HoldForm[$CellContext`B]^2) 
               HoldForm[$CellContext`T] PolyGamma[0, 
                 Rational[1, 2]] - (
               HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               0.16666666666666666` ((-0.16666666666666666`) 
                  HoldForm[$CellContext`T] + ((0.027777777777777776` - 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                  Rational[1, 2])) 
              PolyGamma[
               0, Rational[1, 2] Pi^(-1) 
                HoldForm[$CellContext`T]^(-2) (
                 0.3333333333333333 HoldForm[$CellContext`T] + 
                 Pi HoldForm[$CellContext`T]^2 - ((0.027777777777777776` - 
                   HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                 Rational[1, 2])] + (-HoldForm[$CellContext`B]^2 
                 HoldForm[$CellContext`T] + 
                0.16666666666666666` (
                  0.16666666666666666` 
                   HoldForm[$CellContext`T] + ((0.027777777777777776` - 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                   Rational[1, 2])) 
               PolyGamma[
                0, Rational[1, 2] Pi^(-1) 
                 HoldForm[$CellContext`T]^(-2) (
                  0.3333333333333333 HoldForm[$CellContext`T] + 
                  Pi HoldForm[$CellContext`T]^2 + ((0.027777777777777776` - 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                   Rational[1, 2])]) == 0, "Tooltip"]& ]}], {}},
      AspectRatio->1,
      AxesLabel->{None, None},
      AxesOrigin->{0., 0.01},
      AxesStyle->GrayLevel[0],
      BaseStyle->GrayLevel[0],
      DisplayFunction->Identity,
      Epilog->InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"(a)\"", Medium, StripOnInput -> False], 
          TraditionalForm]], {0.9, 0.97}],
      Frame->True,
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"\\!\\(\\*StyleBox[\\\"B\\\",FontWeight->\\\"Plain\\\"]\\)/\\!\\(\
\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, StripOnInput -> False], 
          TraditionalForm], None}, {
         FormBox[
          StyleBox[
          "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}},
      FrameStyle->GrayLevel[0],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      FrameTicksStyle->Medium,
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->Small,
      LabelStyle->{FontFamily -> "Helvetica", 
        GrayLevel[0]},
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
      PlotLabel->FormBox["\"\[CapitalDelta]=0\"", TraditionalForm],
      PlotRange->{{0, 1}, {0.01, 1.1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}], 
     GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxtmgc4lf///7MqoYykhaIhbSkhPdNSsopUJIoGRVa0iAZZZUQyQigjIbvI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        "], {{}, {}, 
         TagBox[
          TooltipBox[
           {GrayLevel[0.5], Thickness[0.02], Dashing[{Small, Small}], CapForm[
            "Butt"], 
            LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
             17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
             33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
             49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
             65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
             81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
             97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 
             110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 
             123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 
             136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 
             149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
             162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 
             175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 
             188, 189, 190, 191, 192, 193}]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"0.49999999999999994`", " ", 
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"9.549296585590116`*^-7", "+", 
                    RowBox[{"6.366197723675813`*^-7", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.500000000022`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.000018849555921538758`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"1.000000000044`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.00007539822368615503`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"0.00007539822368615503`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"9.549296585590114`*^-7", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"6.366197723675814`*^-7", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.8`*^-11", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.424777960769379`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"3.6`*^-11", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"0.000037699111843077517`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"0.000037699111843077517`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{"1.4323944878385174`*^-6", "+", 
                    RowBox[{"9.549296585513723`*^-7", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.500000000022`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"9.424777960769379`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"1.000000000044`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.000037699111843077517`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.000037699111843077517`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
             "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + 
            0.49999999999999994` 
             RootSum[9.549296585590116*^-7 + 
               6.366197723675813*^-7 HoldForm[$CellContext`B]^2 + 
               0.500000000022 HoldForm[$CellContext`T] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               0.000018849555921538758` HoldForm[$CellContext`T]^2 + 
               4.934802200544679 HoldForm[$CellContext`T]^3 + 
               1.000000000044 HoldForm[$CellContext`T] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
               0.00007539822368615503 HoldForm[$CellContext`T]^2 # + 
               29.60881320326807 HoldForm[$CellContext`T]^3 # + 
               0.00007539822368615503 HoldForm[$CellContext`T]^2 #^2 + 
               59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
               39.47841760435743 
                HoldForm[$CellContext`T]^3 #^3& , (1.4323944878385174`*^-6 + 
                 9.549296585513723*^-7 HoldForm[$CellContext`B]^2 + 
                 0.500000000022 HoldForm[$CellContext`T] + 
                 0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                 9.424777960769379*^-6 HoldForm[$CellContext`T]^2 + 
                 1.000000000044 HoldForm[$CellContext`T] # + 
                 1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                 0.000037699111843077517` HoldForm[$CellContext`T]^2 # + 
                 0.000037699111843077517` 
                  HoldForm[$CellContext`T]^2 #^2)^(-1) (
                9.549296585590114*^-7 PolyGamma[0, -#] + 
                6.366197723675814*^-7 HoldForm[$CellContext`B]^2 
                 PolyGamma[0, -#] + 
                1.8*^-11 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] + 
                9.424777960769379*^-6 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] + 
                3.6*^-11 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                0.000037699111843077517` HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] # + 
                0.000037699111843077517` HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {GrayLevel[0], Thickness[0.02], Dashing[None], CapForm["Butt"], 
            LineBox[CompressedData["
1:eJwN0OdaDQAAANCbSqJkpyGSSohQRLLSMBquSJF8HoBH8i6U9iLapUXDqCRa
cn6cFzjJL14FX4YEAoHXvOEt9TTwjkaaaKaFVtpop4NOuujmPR/o4SOf6KWP
fgYYZIhhRhjlM2OMM8EkU3zhK9PMMMsc3/jOD34yzwKL/GKJ3yzzh7+ssMoa
62zwj00CAkLYQihhhLOVCLYRyXZ2EEU0O4lhF7vZw172sZ8DxHKQOOJJIJFD
JHGYIyRzlBSOkUoa6RwngxOc5BSZnOYMWZzlHOfJJocLXCSXS1wmjyvkc5Vr
XOcGNyngFoUUUUwJt7nDXe5RShnlVHCfIA+o5CGPqOIx1dTwhKfU8ow6nvMf
aPlLQw==
             "]]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"0.5`", " ", 
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"9.54930136021931`*^-7", "+", 
                    RowBox[{"0.03978921323780311`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.5000010000180001`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.3927163604583189`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"1.0000020000360001`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.5708654418332757`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"1.5708654418332757`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"9.549301360219307`*^-7", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.03978921323780311`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"7.500149999999999`*^-7", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.424777960769379`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.5000299999999998`*^-6", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"0.000037699111843077517`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"0.000037699111843077517`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{"1.4323952040328967`*^-6", "+", 
                    RowBox[{"0.05968381985670467`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.5000010000180001`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.19635818022915946`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"1.0000020000360001`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.7854327209166378`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.7854327209166378`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
             "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + 
            0.5 RootSum[
              9.54930136021931*^-7 + 
               0.03978921323780311 HoldForm[$CellContext`B]^2 + 
               0.5000010000180001 HoldForm[$CellContext`T] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               0.3927163604583189 HoldForm[$CellContext`T]^2 + 
               4.934802200544679 HoldForm[$CellContext`T]^3 + 
               1.0000020000360001` HoldForm[$CellContext`T] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
               1.5708654418332757` HoldForm[$CellContext`T]^2 # + 
               29.60881320326807 HoldForm[$CellContext`T]^3 # + 
               1.5708654418332757` HoldForm[$CellContext`T]^2 #^2 + 
               59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
               39.47841760435743 
                HoldForm[$CellContext`T]^3 #^3& , (1.4323952040328967`*^-6 + 
                 0.05968381985670467 HoldForm[$CellContext`B]^2 + 
                 0.5000010000180001 HoldForm[$CellContext`T] + 
                 0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                 0.19635818022915946` HoldForm[$CellContext`T]^2 + 
                 1.0000020000360001` HoldForm[$CellContext`T] # + 
                 1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                 0.7854327209166378 HoldForm[$CellContext`T]^2 # + 
                 0.7854327209166378 HoldForm[$CellContext`T]^2 #^2)^(-1) (
                9.549301360219307*^-7 PolyGamma[0, -#] + 
                0.03978921323780311 HoldForm[$CellContext`B]^2 
                 PolyGamma[0, -#] + 
                7.500149999999999*^-7 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] + 
                9.424777960769379*^-6 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] + 
                1.5000299999999998`*^-6 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                0.000037699111843077517` HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] # + 
                0.000037699111843077517` HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], LineBox[CompressedData["
1:eJwVy0VWQgEAQNHvUtySOwARRUXADuzu7lYUTOzudldeB/ecN3mF4URRVUEQ
BDFCIkwxEUqIUkoZMcqpoJI4/3OCJCmqqaGWOuppoJEmmmkhTStttNNBJ110
00MvffQzwCBDDDPCKGOMM8EkU0wzwyxzzLPAIksss8Iqa6yzwSZbbJNhh12y
5NhjnwMOOeKYPCeccsY5F1xyxTU33HLHPQ888sQzL7zyxjsffPLFNz/88ged
mD+j
             "]]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"0.4999999999999999`", " ", 
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.08952549105359728`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.03978921323780311`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.7500030000060001`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.9635064040679084`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"1.5000060000120001`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"7.854025616271634`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"7.854025616271634`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.0895254910535973`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.03978921323780311`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.187502250006`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.7854044465827555`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.375004500012`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.141617786331022`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.141617786331022`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.13428823658039593`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.059683819856704665`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.7500030000060001`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.9817532020339542`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"1.5000060000120001`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.927012808135817`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"3.927012808135817`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
             "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + 
            0.4999999999999999 
             RootSum[0.08952549105359728 + 
               0.03978921323780311 HoldForm[$CellContext`B]^2 + 
               0.7500030000060001 HoldForm[$CellContext`T] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               1.9635064040679084` HoldForm[$CellContext`T]^2 + 
               4.934802200544679 HoldForm[$CellContext`T]^3 + 
               1.5000060000120001` HoldForm[$CellContext`T] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
               7.854025616271634 HoldForm[$CellContext`T]^2 # + 
               29.60881320326807 HoldForm[$CellContext`T]^3 # + 
               7.854025616271634 HoldForm[$CellContext`T]^2 #^2 + 
               59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
               39.47841760435743 
                HoldForm[$CellContext`T]^3 #^3& , (0.13428823658039593` + 
                 0.059683819856704665` HoldForm[$CellContext`B]^2 + 
                 0.7500030000060001 HoldForm[$CellContext`T] + 
                 0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                 0.9817532020339542 HoldForm[$CellContext`T]^2 + 
                 1.5000060000120001` HoldForm[$CellContext`T] # + 
                 1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                 3.927012808135817 HoldForm[$CellContext`T]^2 # + 
                 3.927012808135817 HoldForm[$CellContext`T]^2 #^2)^(-1) (
                0.0895254910535973 PolyGamma[0, -#] + 
                0.03978921323780311 HoldForm[$CellContext`B]^2 
                 PolyGamma[0, -#] + 
                0.187502250006 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] + 
                0.7854044465827555 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] + 
                0.375004500012 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                3.141617786331022 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] # + 
                3.141617786331022 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[1, 0, 0], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], LineBox[CompressedData["
1:eJwVz0VWAlAAQNEP2IXYhYpiIK7GJehc92k3Kojd3Y1eB/ecN32pyZmJ6UgI
YYpZMcc8CyyyxDIrrLLGOhtskmOLbXbIU2CXInvsc8AhRxxzwilnnHPBJVdc
c8Mtd9zzwCNPPPPCK2+888EnX3zzQ4nf/7loCBGixCijnAoqqaKaGmqpo54G
4jSSoIlmWmiljXY66KSLbnpI0ksf/aQYYJA0QwwzwigZxsgyzh9pqza4
             "]]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"0.49999999999999994`", " ", 
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.07957814795525157`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.03978921323780311`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.562502000013`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.1781113822631135`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"1.125004000026`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"4.712445529052454`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"4.712445529052454`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.07957814795525157`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.0397892132378031`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.06250175001`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.7854044465827554`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.12500350002`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.1416177863310217`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.1416177863310217`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.11936722193287737`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.059683819856704665`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.562502000013`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5890556911315568`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"1.125004000026`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.356222764526227`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"2.356222764526227`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
             "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + 
            0.49999999999999994` 
             RootSum[0.07957814795525157 + 
               0.03978921323780311 HoldForm[$CellContext`B]^2 + 
               0.562502000013 HoldForm[$CellContext`T] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               1.1781113822631135` HoldForm[$CellContext`T]^2 + 
               4.934802200544679 HoldForm[$CellContext`T]^3 + 
               1.125004000026 HoldForm[$CellContext`T] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
               4.712445529052454 HoldForm[$CellContext`T]^2 # + 
               29.60881320326807 HoldForm[$CellContext`T]^3 # + 
               4.712445529052454 HoldForm[$CellContext`T]^2 #^2 + 
               59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
               39.47841760435743 
                HoldForm[$CellContext`T]^3 #^3& , (0.11936722193287737` + 
                 0.059683819856704665` HoldForm[$CellContext`B]^2 + 
                 0.562502000013 HoldForm[$CellContext`T] + 
                 0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                 0.5890556911315568 HoldForm[$CellContext`T]^2 + 
                 1.125004000026 HoldForm[$CellContext`T] # + 
                 1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                 2.356222764526227 HoldForm[$CellContext`T]^2 # + 
                 2.356222764526227 HoldForm[$CellContext`T]^2 #^2)^(-1) (
                0.07957814795525157 PolyGamma[0, -#] + 
                0.0397892132378031 HoldForm[$CellContext`B]^2 
                 PolyGamma[0, -#] + 
                0.06250175001 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] + 
                0.7854044465827554 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] + 
                0.12500350002 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                3.1416177863310217` HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] # + 
                3.1416177863310217` HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 
             NCache[
              Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
            Dashing[None], CapForm["Butt"], LineBox[CompressedData["
1:eJwNw4c2AlAAANDHn/gAe5YtVJJR9i67KHtH9uyf3XvObciXM6W6EELOxvoQ
mmy2xVbbbLfDTrvstseIUXvts98BBx1y2BFjjjrmuHETJp0w5aRpp5x2xlkz
Zp1z3gUXXXLZFVddc90NN90yZ95td9x1z30PPLRg0SOPLVn2xFPPPPfCS6+8
9sZb77z3wYqPPln12RdfffPdDz/98tsff/2z5j8nSSYU
             "]]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"0.5`", " ", 
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.08289321278994076`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.03978889492791692`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.6250003333333333`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.4398982036916486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"1.2500006666666665`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"5.759592814766594`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"5.759592814766594`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.08289321278994075`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.03978889492791692`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.10416691666666666`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.7853981633974484`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.20833383333333333`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.1415926535897936`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.1415926535897936`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.12433981918491112`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.05968334239187539`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.6250003333333333`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.7199491018458242`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"1.2500006666666665`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.8797964073832967`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"2.8797964073832967`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
             "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + 
            0.5 RootSum[
              0.08289321278994076 + 
               0.03978889492791692 HoldForm[$CellContext`B]^2 + 
               0.6250003333333333 HoldForm[$CellContext`T] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               1.4398982036916486` HoldForm[$CellContext`T]^2 + 
               4.934802200544679 HoldForm[$CellContext`T]^3 + 
               1.2500006666666665` HoldForm[$CellContext`T] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
               5.759592814766594 HoldForm[$CellContext`T]^2 # + 
               29.60881320326807 HoldForm[$CellContext`T]^3 # + 
               5.759592814766594 HoldForm[$CellContext`T]^2 #^2 + 
               59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
               39.47841760435743 
                HoldForm[$CellContext`T]^3 #^3& , (0.12433981918491112` + 
                 0.05968334239187539 HoldForm[$CellContext`B]^2 + 
                 0.6250003333333333 HoldForm[$CellContext`T] + 
                 0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                 0.7199491018458242 HoldForm[$CellContext`T]^2 + 
                 1.2500006666666665` HoldForm[$CellContext`T] # + 
                 1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                 2.8797964073832967` HoldForm[$CellContext`T]^2 # + 
                 2.8797964073832967` HoldForm[$CellContext`T]^2 #^2)^(-1) (
                0.08289321278994075 PolyGamma[0, -#] + 
                0.03978889492791692 HoldForm[$CellContext`B]^2 
                 PolyGamma[0, -#] + 
                0.10416691666666666` HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] + 
                0.7853981633974484 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] + 
                0.20833383333333333` HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                3.1415926535897936` HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] # + 
                3.1415926535897936` HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ]}], {}},
      AspectRatio->1,
      AxesLabel->{None, None},
      AxesOrigin->{0., 0.01},
      AxesStyle->GrayLevel[0],
      BaseStyle->GrayLevel[0],
      DisplayFunction->Identity,
      Epilog->InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"(b)\"", Medium, StripOnInput -> False], 
          TraditionalForm]], {0.9, 1.8}],
      Frame->True,
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}, {
         FormBox[
          StyleBox[
          "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}},
      FrameStyle->GrayLevel[0],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      FrameTicksStyle->Medium,
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->Small,
      LabelStyle->{FontFamily -> "Helvetica", 
        GrayLevel[0]},
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
      PlotLabel->FormBox[
       "\"\[CapitalDelta]=\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", 
        TraditionalForm],
      PlotRange->{{0, 1}, {0.01, 2}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}], 
     TemplateBox[{
      "\"clean\"",
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(0\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"",
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(1\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"",
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"",
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(2 \\((3)\\)\\)]\\)/\
\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"","\"\""},
      "LineLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          TagBox[
           GridBox[{{
              TagBox[
               GridBox[{{
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.36], 
                    GrayLevel[0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.36], 
                    GrayLevel[0.5]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Thickness[0.36]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Thickness[0.36]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.36], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.36], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.36], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.36], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                   AspectRatio -> Full, ImageSize -> {20, 10}, 
                   PlotRangePadding -> None, ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.36]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.36]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                GridBoxAlignment -> {
                 "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                AutoDelete -> False, 
                GridBoxDividers -> {
                 "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}],
                "Grid"]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
           "Grid"], Alignment -> Left, AppearanceElements -> None, 
          ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"],
          LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
        Background -> Automatic, StripOnInput -> False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.33333333333333337`], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0.5`", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.5], Editable -> False, Selectable -> False]}],
                  "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> GrayLevel[0.6666666666666666], FrameTicks -> 
                   None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                GrayLevel[1], Editable -> False, Selectable -> False]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], 
             "}"}]}], "]"}]& )]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.7855851111349907`*^9, 3.785585117773896*^9}, {
   3.7855856793616047`*^9, 3.785585688457081*^9}, 3.7855938896012783`*^9, {
   3.785593926444209*^9, 3.7855939592372303`*^9}, 3.785594001772489*^9, {
   3.785594430361157*^9, 3.785594447309533*^9}, 3.7855944955187187`*^9, 
   3.785605483427938*^9, {3.785605847034635*^9, 3.785605856744254*^9}, 
   3.785664826745942*^9, {3.7927622143127337`*^9, 3.792762228827818*^9}, {
   3.792762287998098*^9, 3.792762303852167*^9}, {3.792762362084031*^9, 
   3.792762377068611*^9}, {3.7927634747996693`*^9, 3.792763485272119*^9}, {
   3.792763638485777*^9, 3.79276365442365*^9}, 3.792763690572839*^9},
 CellLabel->
  "Out[275]=",ExpressionUUID->"87cd60b1-d9e2-417b-a879-c5eb01ef7ae7"],

Cell[BoxData["\<\"fig1.png\"\>"], "Output",
 CellChangeTimes->{{3.7855851111349907`*^9, 3.785585117773896*^9}, {
   3.7855856793616047`*^9, 3.785585688457081*^9}, 3.7855938896012783`*^9, {
   3.785593926444209*^9, 3.7855939592372303`*^9}, 3.785594001772489*^9, {
   3.785594430361157*^9, 3.785594447309533*^9}, 3.7855944955187187`*^9, 
   3.785605483427938*^9, {3.785605847034635*^9, 3.785605856744254*^9}, 
   3.785664826745942*^9, {3.7927622143127337`*^9, 3.792762228827818*^9}, {
   3.792762287998098*^9, 3.792762303852167*^9}, {3.792762362084031*^9, 
   3.792762377068611*^9}, {3.7927634747996693`*^9, 3.792763485272119*^9}, {
   3.792763638485777*^9, 3.79276365442365*^9}, 3.792763690881036*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"9dd04a32-06bf-4c02-a55c-1d836cf8fe03"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Pi", "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     RowBox[{"Exp", "[", "EulerGamma", "]"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.785606469643715*^9, 3.785606484107575*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"9e4c09ba-61ac-47c9-a813-e22959c21658"],

Cell[BoxData["0.8819384944310228`"], "Output",
 CellChangeTimes->{3.7856064844701443`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"4bba6287-fe73-479f-880c-b4c035d9bb3a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1366, 719},
WindowMargins->{{1, Automatic}, {-26, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 160, 3, 45, "Subsubsection",ExpressionUUID->"53b73e35-3d33-484e-8163-a7f13808542a"],
Cell[CellGroupData[{
Cell[765, 29, 30744, 683, 752, "Input",ExpressionUUID->"91462063-fe3b-4991-bf40-4f4f87ae455c"],
Cell[31512, 714, 60748, 1179, 205, "Output",ExpressionUUID->"ff56e15e-e346-493b-9e7a-4832e900b7f6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[92309, 1899, 161, 3, 45, "Subsubsection",ExpressionUUID->"547328ec-2dce-41a1-b0a5-938c44e125cf"],
Cell[92473, 1904, 221, 6, 30, "Input",ExpressionUUID->"887f58fa-a8e5-44df-8af7-83a554346967"],
Cell[CellGroupData[{
Cell[92719, 1914, 8438, 214, 377, "Input",ExpressionUUID->"6e196c9d-95da-403e-afae-da379fb97188"],
Cell[101160, 2130, 33487, 713, 201, "Output",ExpressionUUID->"17128422-889d-443d-baa3-ee73632e1bb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134684, 2848, 1750, 40, 74, "Input",ExpressionUUID->"5212056c-7f1a-4c2a-88f6-5015f672b385"],
Cell[136437, 2890, 20579, 438, 161, "Output",ExpressionUUID->"6becc6a5-947d-4771-9a73-13348ea07e5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157053, 3333, 1269, 29, 94, "Input",ExpressionUUID->"6b95a9da-fb6f-4cf6-8b8b-e576775f16c9"],
Cell[158325, 3364, 118484, 2355, 207, "Output",ExpressionUUID->"87cd60b1-d9e2-417b-a879-c5eb01ef7ae7"],
Cell[276812, 5721, 783, 11, 92, "Output",ExpressionUUID->"9dd04a32-06bf-4c02-a55c-1d836cf8fe03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277632, 5737, 309, 7, 30, "Input",ExpressionUUID->"9e4c09ba-61ac-47c9-a813-e22959c21658"],
Cell[277944, 5746, 169, 2, 34, "Output",ExpressionUUID->"4bba6287-fe73-479f-880c-b4c035d9bb3a"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> plots/plot_Ss_fig2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    265211,       5592]
NotebookOptionsPosition[    263757,       5559]
NotebookOutlinePosition[    264094,       5574]
CellTagsIndexPosition[    264051,       5571]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Anisotropic singlet", "Subsubsection",
 CellChangeTimes->{{3.785670741744555*^9, 
  3.785670746719754*^9}},ExpressionUUID->"ba009f4a-c084-493c-8fbe-\
1f927f2ad5f3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tck", "=", 
    RowBox[{"Thickness", "[", "0.02", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PB", "[", 
     RowBox[{
     "T_", ",", "B_", ",", "\[CapitalDelta]_", ",", "\[CapitalGamma]_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"Log", "[", "T", "]"}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FractionBox["\[CapitalGamma]", 
               RowBox[{"\[Pi]", " ", "T"}]]}], ")"}]}], "]"}], "+", 
          RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"\[Pi]", " ", 
               SuperscriptBox["T", "2"]}], "-", 
              RowBox[{"T", " ", "\[CapitalGamma]"}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["T", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["B", "2"], "+", 
                  SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]]}], 
             RowBox[{"2", " ", "\[Pi]", " ", 
              SuperscriptBox["T", "2"]}]]}], "]"}], "+", 
          RowBox[{"HarmonicNumber", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[Pi]"}], " ", "T"}], "+", "\[CapitalGamma]"}],
                ")"}]}], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["T", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["B", "2"], "+", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]]}], 
            RowBox[{"2", " ", "\[Pi]", " ", 
             SuperscriptBox["T", "2"]}]], "]"}], "+", 
          RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["B", "2"], "+", 
         SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noSOC", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{"T", ",", "B", ",", "0", ",", "0"}], "]"}], "\[Equal]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{"T", ",", "B", ",", "0", ",", "0.25"}], "]"}], "\[Equal]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{"T", ",", "B", ",", "0", ",", "0.5"}], "]"}], "\[Equal]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{"T", ",", "B", ",", "0", ",", "0.75"}], "]"}], "\[Equal]", 
        "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"T", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"B", ",", "0.01", ",", "1.1"}], "}"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<T/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
         "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<B/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
         "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Small"}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", "Medium"}], ",", 
     RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<(a)\>\"", ",", "Medium"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.9", ",", "0.95"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<clean\>\"", ",", 
          "\"\<\[CapitalGamma]/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25\>\"", 
          ",", "\"\<\[CapitalGamma]/\!\(\*SubscriptBox[\(T\), \
\(c\)]\)=0.5\>\"", ",", 
          "\"\<\[CapitalGamma]/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.75\>\""}],
          "}"}]}], ","}], "*)"}], 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Dashed", ",", "tck"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Dashing", "[", "None", "]"}], ",", "tck"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", "tck", ",", 
          RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Dashing", "[", "None", "]"}], ",", "Red", ",", "tck"}], 
         "}"}]}], "}"}]}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"MaxRecursion", "\[Rule]", "2"}], ","}], "*)"}], 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<\[CapitalDelta]=0\>\""}]}], "]"}]}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"soc", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{"T", ",", "B", ",", "1", ",", "0"}], "]"}], "\[Equal]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{"T", ",", "B", ",", "1", ",", "0.25"}], "]"}], "\[Equal]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{"T", ",", "B", ",", "1", ",", "0.5"}], "]"}], "\[Equal]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{"T", ",", "B", ",", "1", ",", "0.75"}], "]"}], "\[Equal]", 
        "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"T", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"B", ",", "0.01", ",", "2"}], "}"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<T/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
         "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<B/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
         "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Small"}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", "Medium"}], ",", 
     RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<(b)\>\"", ",", "Medium"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.9", ",", "1.8"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<clean\>\"", ",", 
          "\"\<\[CapitalGamma]/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25\>\"", 
          ",", "\"\<\[CapitalGamma]/\!\(\*SubscriptBox[\(T\), \
\(c\)]\)=0.5\>\"", ",", 
          "\"\<\[CapitalGamma]/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.75\>\""}],
          "}"}]}], ","}], "*)"}], 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Dashed", ",", "tck"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Dashing", "[", "None", "]"}], ",", "tck"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", "tck", ",", 
          RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Dashing", "[", "None", "]"}], ",", "Red", ",", "tck"}], 
         "}"}]}], "}"}]}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"MaxRecursion", "\[Rule]", "4"}]}], "*)"}], ",", 
     RowBox[{
     "PlotLabel", "\[Rule]", 
      "\"\<\[CapitalDelta]=\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\""}]}], 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.785670766946513*^9, 3.785670898588811*^9}, {
   3.785670931204517*^9, 3.7856710741574707`*^9}, {3.78567111496173*^9, 
   3.7856711707026978`*^9}, {3.785671217092331*^9, 3.7856712682584143`*^9}, {
   3.785671319808105*^9, 3.7856713561749496`*^9}, {3.7856714284114723`*^9, 
   3.7856714549460583`*^9}, {3.785671526046595*^9, 3.785671531164214*^9}, {
   3.785675113819871*^9, 3.785675129739615*^9}, {3.7856757805235443`*^9, 
   3.785675781598096*^9}, 3.785675840247287*^9, {3.792775058130433*^9, 
   3.792775067532694*^9}, {3.79277510245497*^9, 3.792775158810339*^9}, {
   3.792775203203529*^9, 3.7927752165066967`*^9}, {3.792775259682535*^9, 
   3.792775310221468*^9}, {3.7927754047444553`*^9, 3.792775427355432*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"0485a2c1-0f53-4c3d-92e1-758680f3f015"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxFmQk4lN3/xkklLULeFkv7RotKSYpbJSRaKKKUJZKfNnshKSkUiaRIlMiS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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {GrayLevel[0.5], Thickness[0.02], Dashing[{Small, Small}], CapForm[
        "Butt"], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87}], 
        LineBox[{88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 
         183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 
         196}], LineBox[{197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 
         207, 208}]},
       RowBox[{
         RowBox[{
           RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"HarmonicNumber", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Pi]"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                 RowBox[{"HarmonicNumber", "[", 
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                 RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
      Annotation[#, 
       Rational[1, 2] (
          HarmonicNumber[
           Rational[1, 2] Pi^(-1) 
            HoldForm[$CellContext`T]^(-2) (-Pi 
              HoldForm[$CellContext`T]^2 + (-HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T]^2)^Rational[1, 2])] + 
          HarmonicNumber[
           Rational[-1, 2] Pi^(-1) 
            HoldForm[$CellContext`T]^(-2) (
             Pi HoldForm[$CellContext`T]^2 + (-HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T]^2)^Rational[1, 2])] + Log[16]) + Log[
          HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm["Butt"], 
        LineBox[CompressedData["
1:eJwNz9VBQgEAAMCH3YUgttjdHUs4gv/qrCYmKjZ2d9zHDXDxheX5pVAQBIus
sMoa62ywSYItttlhlz32SXLAIUekOOaEU84454JL0lxxzQ233HHPA4888cwL
r7zxzgeffPHND7/8EUiEyCCTLLLJIZc88imgkCKKKaGUMsqpIEwlEaJUEaOa
Gmqpo54GGmkiTjMttNJGOx100kU3PfTSRz8DDDLEMCOMMsY4E0wyxTQzzDLH
P/edNFo=
         "]], 
        LineBox[{318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 
         330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343,
          344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 
         357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370,
          371, 372, 373}]},
       RowBox[{
         RowBox[{
           RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"HarmonicNumber", "[", 
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.25`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                 RowBox[{"HarmonicNumber", "[", 
                   FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.25`", "\[VeryThinSpace]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                 RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
      Annotation[#, 
       Rational[1, 2] (
          HarmonicNumber[
           Rational[-1, 2] Pi^(-1) 
            HoldForm[$CellContext`T]^(-2) ((-0.25) HoldForm[$CellContext`T] + 
             Pi HoldForm[$CellContext`T]^2 + (-HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T]^2)^Rational[1, 2])] + 
          HarmonicNumber[
           Rational[1, 2] Pi^(-1) 
            HoldForm[$CellContext`T]^(-2) ((-HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T]^2)^Rational[1, 2] + 
             HoldForm[$CellContext`T] (0.25 - Pi HoldForm[$CellContext`T]))] + 
          Log[16]) + Log[
          HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], Dashing[
        None], CapForm["Butt"], LineBox[CompressedData["
1:eJwVxkNWBQAAAMDfUbpSR+gAtcu2bdu2bds2LtG0mPcmODQ8JCwoEAhE/JNI
oogmhljiiCeBRJJIJoVU0kgng0yyyCaHXPLIp4BCiiimhFLKKKeCSqqopoZa
6qingUaaaKaFVtpop4NOuuimh1766GeAQYYYZoRRxhhngkmmmGaGWeaYZ4FF
llhmhVXWWGeDTbbYZodd9tjngEOOOOaEU84454JLrrjmhlvuuOeBR5545oVX
3njng0+++OaHX/4AykRT+w==
         "]]},
       RowBox[{
         RowBox[{
           RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"HarmonicNumber", "[", 
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.5`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                 RowBox[{"HarmonicNumber", "[", 
                   FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.5`", "\[VeryThinSpace]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                 RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
      Annotation[#, 
       Rational[1, 2] (
          HarmonicNumber[
           Rational[-1, 2] Pi^(-1) 
            HoldForm[$CellContext`T]^(-2) ((-0.5) HoldForm[$CellContext`T] + 
             Pi HoldForm[$CellContext`T]^2 + (-HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T]^2)^Rational[1, 2])] + 
          HarmonicNumber[
           Rational[1, 2] Pi^(-1) 
            HoldForm[$CellContext`T]^(-2) ((-HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T]^2)^Rational[1, 2] + 
             HoldForm[$CellContext`T] (0.5 - Pi HoldForm[$CellContext`T]))] + 
          Log[16]) + Log[
          HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[1, 0, 0], Thickness[0.02], Dashing[None], CapForm["Butt"], 
        LineBox[CompressedData["
1:eJwVzNk2gmEAQNHvT1IRaVBJKFOGNBhfohuP4AF48ZCxiLS72Gudq1O/f7x7
iEIIfQbiiWdeGPLKG+988MkXI8Z888OEX/6Y8j+fxkKIiLFAnEUSLJEkRZpl
VsiwyhpZ1smRp0CRDUqUqbBJlS1qbLPDLnUa7LHPAYcc0eSYE045o8U5bTp0
6XHBJVdcc8MtM9h7G/E=
         "]]},
       RowBox[{
         RowBox[{
           RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"HarmonicNumber", "[", 
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.75`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                 RowBox[{"HarmonicNumber", "[", 
                   FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.75`", "\[VeryThinSpace]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                 RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
      Annotation[#, 
       Rational[1, 2] (
          HarmonicNumber[
           Rational[-1, 2] Pi^(-1) 
            HoldForm[$CellContext`T]^(-2) ((-0.75) HoldForm[$CellContext`T] + 
             Pi HoldForm[$CellContext`T]^2 + (-HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T]^2)^Rational[1, 2])] + 
          HarmonicNumber[
           Rational[1, 2] Pi^(-1) 
            HoldForm[$CellContext`T]^(-2) ((-HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T]^2)^Rational[1, 2] + 
             HoldForm[$CellContext`T] (0.75 - Pi HoldForm[$CellContext`T]))] + 
          Log[16]) + Log[
          HoldForm[$CellContext`T]] == 0, "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.01},
  AxesStyle->GrayLevel[0],
  BaseStyle->GrayLevel[0],
  DisplayFunction->Identity,
  Epilog->InsetBox[
    BoxData[
     FormBox[
      StyleBox["\"(a)\"", Medium, StripOnInput -> False], TraditionalForm]], {
    0.9, 0.95}],
  Frame->True,
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
       StripOnInput -> False], TraditionalForm], None}, {
     FormBox[
      StyleBox[
      "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
       StripOnInput -> False], TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Medium,
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Small,
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
  PlotLabel->FormBox["\"\[CapitalDelta]=0\"", TraditionalForm],
  PlotRange->{{0, 1}, {0.01, 1.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.785670900401429*^9, 3.7856710097479677`*^9}, {
   3.785671042464389*^9, 3.785671076613304*^9}, {3.785671118681632*^9, 
   3.785671173867276*^9}, {3.785671223177767*^9, 3.785671270720489*^9}, {
   3.785671326119692*^9, 3.78567135859665*^9}, {3.7856714381692877`*^9, 
   3.785671458448947*^9}, 3.785671533756468*^9, {3.7856751174897842`*^9, 
   3.7856751345621223`*^9}, 3.7856757852114887`*^9, 3.7856758436453533`*^9, 
   3.7872310135995083`*^9, 3.792775107848769*^9, 3.792775143272338*^9, 
   3.79277521813794*^9, {3.792775264848028*^9, 3.792775312676661*^9}, 
   3.792775429480534*^9, 3.792920800175*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"7abeece4-baf8-4c9c-8067-b37d22ac9a6a"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJw9WAk0lO8bRSXJkhQSRZI27YTiRkWWCFGJhFQqiiJbG9plK5UlWUIqS0Ik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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {GrayLevel[0.5], Thickness[0.02], Dashing[{Small, Small}], CapForm[
        "Butt"], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 
         183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193}]},
       RowBox[{
         RowBox[{
           FractionBox[
            RowBox[{
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
              RowBox[{
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Pi]"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], 
            RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"1", "+", 
                  SuperscriptBox[
                   TagBox["B", HoldForm], "2"]}], ")"}]}]], "+", 
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
      Annotation[#, 
       Rational[1, 2] (1 + HoldForm[$CellContext`B]^2)^(-1) (2 (HarmonicNumber[
              Rational[-1, 2]] + Log[4]) + 
          HoldForm[$CellContext`B]^2 (
            HarmonicNumber[
             Rational[1, 2] Pi^(-1) 
              HoldForm[$CellContext`T]^(-2) (-Pi 
                HoldForm[$CellContext`T]^2 + (-(1 + 
                  HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                Rational[1, 2])] + 
            HarmonicNumber[
             Rational[-1, 2] Pi^(-1) 
              HoldForm[$CellContext`T]^(-2) (
               Pi HoldForm[$CellContext`T]^2 + (-(1 + 
                  HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                Rational[1, 2])] + Log[16])) + Log[
          HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm["Butt"], 
        LineBox[CompressedData["
1:eJwN0GciFgAAANCPrMxQsqXM7L1DVvx0BAfgHF1LQ0V2yih7l02EeD/eBV72
wFD/YFAgEHjLMO94zwc+MsInPvOFUcb4yjgTTDLFNDPM8o05vvODeRZYZImf
/GKZFVZZY50NNtlimx122WOf3/zhgEOOOOaEU84454K/XHLFP6654Zb/3BEQ
EEQwDwghlDDCieAhkUQRTQyxxPGIeBJI5DFPSOIpyaSQShrpZJBJFs/I5jkv
yCGXPPIpoJCXFFFMCaWUUU4FlVRRTQ211FFPA4000UwLr2iljXZe00EnXXTT
wxt66eMenyxDvg==
         "]]},
       RowBox[{
         RowBox[{
           FractionBox[
            RowBox[{
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["0.07957747154594767`", 
                    TagBox["T", HoldForm]]}], ")"}]}], "]"}], "+", 
                    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
              RowBox[{
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.25`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                    RowBox[{"HarmonicNumber", "[", 
                    FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.25`", "\[VeryThinSpace]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], 
            RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"1", "+", 
                  SuperscriptBox[
                   TagBox["B", HoldForm], "2"]}], ")"}]}]], "+", 
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
      Annotation[#, 
       Rational[1, 2] (1 + HoldForm[$CellContext`B]^2)^(-1) (
          2 (HarmonicNumber[
             Rational[1, 2] (-1 + 
               0.07957747154594767/HoldForm[$CellContext`T])] + Log[4]) + 
          HoldForm[$CellContext`B]^2 (
            HarmonicNumber[
             Rational[-1, 2] Pi^(-1) 
              HoldForm[$CellContext`T]^(-2) ((-0.25) HoldForm[$CellContext`T] + 
               Pi HoldForm[$CellContext`T]^2 + (-(1 + 
                  HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                Rational[1, 2])] + 
            HarmonicNumber[
             Rational[1, 2] Pi^(-1) 
              HoldForm[$CellContext`T]^(-2) ((-(1 + 
                  HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                Rational[1, 2] + 
               HoldForm[$CellContext`T] (0.25 - Pi 
                 HoldForm[$CellContext`T]))] + Log[16])) + Log[
          HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], Dashing[
        None], CapForm["Butt"], LineBox[CompressedData["
1:eJwVztc6ggEAgOHfpbges4xERKGMRFaSvVX2DNmbe/Q6eJ/nO/zqE9nwRF0Q
BEkaRCNNNNNCKyHCtNFOB51E6CJKNz3E6KWPOP0MkCDJIEMMkyLNCKOMMU6G
/6ksk0yRY5oZZpljnjwLFFikyBLLrLDKGutssMkW2+ywyx77lChT4YBDjjjm
hFPOOOeCS664psoNt9xR454HHnnimRdeeeOdDz754psffvkDJboybg==
         "]]},
       RowBox[{
         RowBox[{
           FractionBox[
            RowBox[{
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["0.15915494309189535`", 
                    TagBox["T", HoldForm]]}], ")"}]}], "]"}], "+", 
                    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
              RowBox[{
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.5`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                    RowBox[{"HarmonicNumber", "[", 
                    FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.5`", "\[VeryThinSpace]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], 
            RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"1", "+", 
                  SuperscriptBox[
                   TagBox["B", HoldForm], "2"]}], ")"}]}]], "+", 
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
      Annotation[#, 
       Rational[1, 2] (1 + HoldForm[$CellContext`B]^2)^(-1) (
          2 (HarmonicNumber[
             Rational[1, 2] (-1 + 
               0.15915494309189535`/HoldForm[$CellContext`T])] + Log[4]) + 
          HoldForm[$CellContext`B]^2 (
            HarmonicNumber[
             Rational[-1, 2] Pi^(-1) 
              HoldForm[$CellContext`T]^(-2) ((-0.5) HoldForm[$CellContext`T] + 
               Pi HoldForm[$CellContext`T]^2 + (-(1 + 
                  HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                Rational[1, 2])] + 
            HarmonicNumber[
             Rational[1, 2] Pi^(-1) 
              HoldForm[$CellContext`T]^(-2) ((-(1 + 
                  HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                Rational[1, 2] + 
               HoldForm[$CellContext`T] (0.5 - Pi HoldForm[$CellContext`T]))] + 
            Log[16])) + Log[
          HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[1, 0, 0], Thickness[0.02], Dashing[None], CapForm["Butt"], 
        LineBox[{430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 
         442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455,
          456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 
         469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482,
          483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493}]},
       RowBox[{
         RowBox[{
           FractionBox[
            RowBox[{
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["0.238732414637843`", 
                    TagBox["T", HoldForm]]}], ")"}]}], "]"}], "+", 
                    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
              RowBox[{
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.75`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                    RowBox[{"HarmonicNumber", "[", 
                    FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.75`", "\[VeryThinSpace]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], 
            RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"1", "+", 
                  SuperscriptBox[
                   TagBox["B", HoldForm], "2"]}], ")"}]}]], "+", 
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
      Annotation[#, 
       Rational[1, 2] (1 + HoldForm[$CellContext`B]^2)^(-1) (
          2 (HarmonicNumber[
             Rational[1, 2] (-1 + 
               0.238732414637843/HoldForm[$CellContext`T])] + Log[4]) + 
          HoldForm[$CellContext`B]^2 (
            HarmonicNumber[
             Rational[-1, 2] Pi^(-1) 
              HoldForm[$CellContext`T]^(-2) ((-0.75) HoldForm[$CellContext`T] + 
               Pi HoldForm[$CellContext`T]^2 + (-(1 + 
                  HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                Rational[1, 2])] + 
            HarmonicNumber[
             Rational[1, 2] Pi^(-1) 
              HoldForm[$CellContext`T]^(-2) ((-(1 + 
                  HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                Rational[1, 2] + 
               HoldForm[$CellContext`T] (0.75 - Pi 
                 HoldForm[$CellContext`T]))] + Log[16])) + Log[
          HoldForm[$CellContext`T]] == 0, "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.01},
  AxesStyle->GrayLevel[0],
  BaseStyle->GrayLevel[0],
  DisplayFunction->Identity,
  Epilog->InsetBox[
    BoxData[
     FormBox[
      StyleBox["\"(b)\"", Medium, StripOnInput -> False], TraditionalForm]], {
    0.9, 1.8}],
  Frame->True,
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
       StripOnInput -> False], TraditionalForm], None}, {
     FormBox[
      StyleBox[
      "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
       StripOnInput -> False], TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Medium,
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Small,
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
  PlotLabel->FormBox[
   "\"\[CapitalDelta]=\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", 
    TraditionalForm],
  PlotRange->{{0, 1}, {0.01, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.785670900401429*^9, 3.7856710097479677`*^9}, {
   3.785671042464389*^9, 3.785671076613304*^9}, {3.785671118681632*^9, 
   3.785671173867276*^9}, {3.785671223177767*^9, 3.785671270720489*^9}, {
   3.785671326119692*^9, 3.78567135859665*^9}, {3.7856714381692877`*^9, 
   3.785671458448947*^9}, 3.785671533756468*^9, {3.7856751174897842`*^9, 
   3.7856751345621223`*^9}, 3.7856757852114887`*^9, 3.7856758436453533`*^9, 
   3.7872310135995083`*^9, 3.792775107848769*^9, 3.792775143272338*^9, 
   3.79277521813794*^9, {3.792775264848028*^9, 3.792775312676661*^9}, 
   3.792775429480534*^9, 3.7929208014921827`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"fd79b702-2e36-4256-b716-73b2aab4d2dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PBs", "[", 
     RowBox[{
     "T_", ",", "B_", ",", "\[CapitalDelta]_", ",", "\[CapitalGamma]0_", ",", 
      "\[CapitalGamma]1_", ",", "\[CapitalGamma]2_", ",", 
      "\[CapitalGamma]3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Log", "[", "T", "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       FractionBox["1", "2"]}], "]"}], "+", 
     RowBox[{"RootSum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0"}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]1"}], "+", 
         RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalGamma]1", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2"}], 
         "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]3"}], 
         "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "8", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
         RowBox[{"\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]3", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], "+", 
         
         RowBox[{"6", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", "#1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], "+", 
         RowBox[{
         "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]1", " ", "#1"}], "+", 
         RowBox[{"16", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{
         "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"6", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalGamma]1", "3"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]3", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "8", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"12", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0"}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1"}], "+", 
           RowBox[{"16", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[CapitalGamma]1", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "12", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "12", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "24", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], 
           "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], 
           "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], 
           "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", "#1"}], "+", 
           RowBox[{"32", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], 
           "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", "#1"}], "+", 
           RowBox[{
           "40", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", "#1"}], "+", 
           RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], 
           "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{
           "40", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["#1", "2"]}]}], ")"}]}], "&"}]}], "]"}]}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z", "=", "0.00001"}], ";", 
  RowBox[{"dis", "=", "0.25"}], ";", 
  RowBox[{"soc", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"comp", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"PBs", "[", 
        RowBox[{
        "T", ",", "B", ",", "soc", ",", "z", ",", "0", ",", "0", ",", "0"}], 
        "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"PBs", "[", 
        RowBox[{"T", ",", "B", ",", "soc", ",", "0", ",", 
         RowBox[{"dis", "/", "3"}], ",", 
         RowBox[{"dis", "/", "3"}], ",", 
         RowBox[{"dis", "/", "3"}]}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"PB", "[", 
       RowBox[{"T", ",", "B", ",", "soc", ",", "dis"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"T", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"B", ",", "0.01", ",", "3"}], "}"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<T/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
        "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<B/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
        "]"}]}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Small"}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", "Medium"}], ",", 
    RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(c)\>\"", ",", "Medium"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.9", ",", "1.4"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"ContourStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Gray", ",", "Dashed", ",", "tck"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Orange", ",", "tck", ",", 
         RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Purple", ",", "tck", ",", 
         RowBox[{"Dashing", "[", "None", "]"}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{
    "PlotLabel", "\[Rule]", 
     "\"\<\[CapitalDelta]=\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\""}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.785670766946513*^9, 3.785670866523082*^9}, 
   3.7856716407717133`*^9, {3.785674688835936*^9, 3.785674798430758*^9}, {
   3.78567495663638*^9, 3.785675016102796*^9}, {3.785675137072857*^9, 
   3.785675221645708*^9}, {3.785675461418478*^9, 3.7856754789255657`*^9}, {
   3.785675519241412*^9, 3.785675535782508*^9}, {3.7856755664331007`*^9, 
   3.7856755977118387`*^9}, {3.78567579054967*^9, 3.7856757912970743`*^9}, {
   3.78567586558498*^9, 3.785675865747657*^9}, {3.7927756217005043`*^9, 
   3.7927756354247923`*^9}, {3.792776387856461*^9, 3.792776428593176*^9}, {
   3.792777778762437*^9, 3.7927777820983467`*^9}, {3.7929208276462317`*^9, 
   3.79292089223388*^9}, {3.7929211058354063`*^9, 3.792921134902952*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"41268b53-9e24-4460-8306-32acbc2c0f8a"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxdmAk0Vd37x6/hkiQNKlJKKkMv0cQrfA9ReJMKDSpFSooGpMiU9FLxkpQy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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {GrayLevel[0.5], Thickness[0.02], Dashing[{Small, Small}], CapForm[
        "Butt"], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128}]},
       RowBox[{
         RowBox[{
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "]"}], "+", 
           RowBox[{"0.5`", " ", 
             RowBox[{"RootSum", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{
                    RowBox[{"1.5915494309189535`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"4.5`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.000015707963267948967`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"9.`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.00006283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"0.00006283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                 RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"5.`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}]}], 
                    RowBox[{
                    RowBox[{"7.500000000000001`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"14.137166941154069`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.0000246740110027234`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"28.274333882308138`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.0000986960440108936`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.0000986960440108936`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
         "\[Equal]", "0"}]],
      Annotation[#, Log[
          HoldForm[$CellContext`T]] - PolyGamma[0, 
         Rational[1, 2]] + 
        0.5 RootSum[
          1.5915494309189535`*^-6 HoldForm[$CellContext`B]^2 + 
           4.5 HoldForm[$CellContext`T] + 
           0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
           0.000015707963267948967` HoldForm[$CellContext`T]^2 + 
           4.934802200544679 HoldForm[$CellContext`T]^3 + 
           9. HoldForm[$CellContext`T] # + 
           1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
           0.00006283185307179587 HoldForm[$CellContext`T]^2 # + 
           29.60881320326807 HoldForm[$CellContext`T]^3 # + 
           0.00006283185307179587 HoldForm[$CellContext`T]^2 #^2 + 
           59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
           39.47841760435743 HoldForm[$CellContext`T]^3 #^3& , (
            5.*^-6 HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
            1.5707963267948966` HoldForm[$CellContext`B]^2 
             HoldForm[$CellContext`T] PolyGamma[0, -#] + 
            Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
             PolyGamma[0, -#] #)/(
           7.500000000000001*^-6 HoldForm[$CellContext`B]^2 + 
           14.137166941154069` HoldForm[$CellContext`T] + 
           1.5707963267948966` HoldForm[$CellContext`B]^2 
            HoldForm[$CellContext`T] + 
           0.0000246740110027234 HoldForm[$CellContext`T]^2 + 
           28.274333882308138` HoldForm[$CellContext`T] # + 
           Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
           0.0000986960440108936 HoldForm[$CellContext`T]^2 # + 
           0.0000986960440108936 HoldForm[$CellContext`T]^2 #^2)& ] == 0, 
       "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[1, 0.5, 0], Thickness[0.02], Dashing[None], CapForm["Butt"], 
        LineBox[{129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
         141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154,
          155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 
         168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181,
          182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 
         195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208,
          209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 
         222, 223, 224, 225, 226}]},
       RowBox[{
         RowBox[{
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "]"}], "+", 
           RowBox[{"0.5`", " ", 
             RowBox[{"RootSum", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{
                    RowBox[{"0.7195129718946103`", "\[VeryThinSpace]"}], "+", 
                    
                    RowBox[{"0.039788735772973836`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"4.625`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.4398966328953215`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"9.25`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"5.759586531581286`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"5.759586531581286`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                 RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"0.71951297189461`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.039788735772973836`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.10416666666666667`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.7853981633974483`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.20833333333333334`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.141592653589793`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.141592653589793`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"1.079269457841915`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.05968310365946076`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"4.625`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.7199483164476608`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"9.25`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.879793265790643`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"2.879793265790643`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
         "\[Equal]", "0"}]],
      Annotation[#, Log[
          HoldForm[$CellContext`T]] - PolyGamma[0, 
         Rational[1, 2]] + 
        0.5 RootSum[
          0.7195129718946103 + 
           0.039788735772973836` HoldForm[$CellContext`B]^2 + 
           4.625 HoldForm[$CellContext`T] + 
           0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
           1.4398966328953215` HoldForm[$CellContext`T]^2 + 
           4.934802200544679 HoldForm[$CellContext`T]^3 + 
           9.25 HoldForm[$CellContext`T] # + 
           1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
           5.759586531581286 HoldForm[$CellContext`T]^2 # + 
           29.60881320326807 HoldForm[$CellContext`T]^3 # + 
           5.759586531581286 HoldForm[$CellContext`T]^2 #^2 + 
           59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
           39.47841760435743 
            HoldForm[$CellContext`T]^3 #^3& , (1.079269457841915 + 
             0.05968310365946076 HoldForm[$CellContext`B]^2 + 
             4.625 HoldForm[$CellContext`T] + 
             0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
             0.7199483164476608 HoldForm[$CellContext`T]^2 + 
             9.25 HoldForm[$CellContext`T] # + 
             1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
             2.879793265790643 HoldForm[$CellContext`T]^2 # + 
             2.879793265790643 HoldForm[$CellContext`T]^2 #^2)^(-1) (
            0.71951297189461 PolyGamma[0, -#] + 
            0.039788735772973836` HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
            0.10416666666666667` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
            0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
             PolyGamma[0, -#] + 
            0.7853981633974483 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
            0.20833333333333334` HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
            1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
             PolyGamma[0, -#] # + 
            3.141592653589793 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] # + 
            3.141592653589793 HoldForm[$CellContext`T]^2 
             PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0.5, 0, 0.5], Thickness[0.02], Dashing[None], CapForm[
        "Butt"], LineBox[CompressedData["
1:eJwNzUVCFAAAAMBdkFAapMulpKU7Rely6UYeAE/wsYLS3T2HOU9oaye8HQwE
An/4yy57/OM/+xxwyBHHnHDKGedccMkV19xwyx33PPDIE8+88MobAXmQCCL5
QBTRxBDLRz4RRzwJJJJEMimkksZn0skgkyyyySGXPPIpoJAvhCiimBJKKeMr
5VRQSRXV1FDLN+qop4FGmmimhVbaaKeDTrropode+ujnOwP84CeDDDHMCKOM
Mc4Ek0wxzS/CzDDLHPMssMgSy6ywyhrrbLDJb94BZ20wcw==
         "]]},
       RowBox[{
         RowBox[{
           FractionBox[
            RowBox[{
              RowBox[{"18", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["0.07957747154594767`", 
                    TagBox["T", HoldForm]]}], ")"}]}], "]"}], "+", 
                    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
              RowBox[{
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.25`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                    RowBox[{"HarmonicNumber", "[", 
                    FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.25`", "\[VeryThinSpace]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], 
            RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"9", "+", 
                  SuperscriptBox[
                   TagBox["B", HoldForm], "2"]}], ")"}]}]], "+", 
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0.`"}]],
      Annotation[#, 
       Rational[1, 2] (9 + HoldForm[$CellContext`B]^2)^(-1) (
          18 (HarmonicNumber[
             Rational[1, 2] (-1 + 
               0.07957747154594767/HoldForm[$CellContext`T])] + Log[4]) + 
          HoldForm[$CellContext`B]^2 (
            HarmonicNumber[
             Rational[-1, 2] Pi^(-1) 
              HoldForm[$CellContext`T]^(-2) ((-0.25) HoldForm[$CellContext`T] + 
               Pi HoldForm[$CellContext`T]^2 + (-(9 + 
                  HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                Rational[1, 2])] + 
            HarmonicNumber[
             Rational[1, 2] Pi^(-1) 
              HoldForm[$CellContext`T]^(-2) ((-(9 + 
                  HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                Rational[1, 2] + 
               HoldForm[$CellContext`T] (0.25 - Pi 
                 HoldForm[$CellContext`T]))] + Log[16])) + Log[
          HoldForm[$CellContext`T]] == 0., "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.01},
  AxesStyle->GrayLevel[0],
  BaseStyle->GrayLevel[0],
  DisplayFunction->Identity,
  Epilog->InsetBox[
    BoxData[
     FormBox[
      StyleBox["\"(c)\"", Medium, StripOnInput -> False], TraditionalForm]], {
    0.9, 1.4}],
  Frame->True,
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
       StripOnInput -> False], TraditionalForm], None}, {
     FormBox[
      StyleBox[
      "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
       StripOnInput -> False], TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Medium,
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Small,
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
  PlotLabel->FormBox[
   "\"\[CapitalDelta]=\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", 
    TraditionalForm],
  PlotRange->{{0, 1}, {0.01, 3}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7856747659606953`*^9, 3.785674772473116*^9}, 
   3.785674802764123*^9, {3.785674976186131*^9, 3.785675019600216*^9}, {
   3.78567514108622*^9, 3.7856752252611847`*^9}, {3.7856754654072104`*^9, 
   3.7856754823465633`*^9}, {3.7856755316001463`*^9, 3.785675539054635*^9}, {
   3.785675570795211*^9, 3.785675601098517*^9}, {3.785675823455099*^9, 
   3.785675869619939*^9}, 3.78723102083111*^9, 3.792775555925193*^9, 
   3.792775637518045*^9, {3.792776435237195*^9, 3.792776437820014*^9}, 
   3.792777785097219*^9, {3.792920792807683*^9, 3.7929208952511177`*^9}, {
   3.7929211211641083`*^9, 3.7929211379336643`*^9}},
 CellLabel->"Out[32]=",ExpressionUUID->"ab441eef-d095-4325-a280-43d14d2ec0dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tck", "=", 
   RowBox[{"Thickness", "[", "0.02", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legend", "=", 
  RowBox[{"LineLegend", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tck", ",", "Gray"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "tck"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Green", "]"}], ",", "tck"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "tck"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", "tck"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Purple", ",", "tck"}], "}"}], ",", "White"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<clean\>\"", ",", 
      "\"\<\[CapitalGamma]/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25\>\"", ",", 
      "\"\<\[CapitalGamma]/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.5\>\"", ",", 
      "\"\<\[CapitalGamma]/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.75\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(m\)]\)/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25 (isotropic)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(m\)]\)/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25 (anisotropic)\>\"", ",", 
      "\"\<\>\""}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7856756445633917`*^9, 3.785675753669881*^9}, {
  3.787231028871447*^9, 3.787231031850363*^9}, {3.792775343185987*^9, 
  3.792775377109869*^9}, {3.792775451887958*^9, 3.792775536127871*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"13aebac8-a831-4bf0-a49d-076741860cc0"],

Cell[BoxData[
 TemplateBox[{
  "\"clean\"",
   "\"\[CapitalGamma]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"",
   "\"\[CapitalGamma]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.5\"",
   "\"\[CapitalGamma]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.75\"",
   "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25 (isotropic)\"",
   "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25 (anisotropic)\"",
   "\"\""},
  "LineLegend",
  DisplayFunction->(StyleBox[
    StyleBox[
     PaneBox[
      TagBox[
       GridBox[{{
          TagBox[
           GridBox[{{
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  Thickness[0.36], 
                  GrayLevel[0.5]], {
                  LineBox[{{0, 10}, {20, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  Thickness[0.36], 
                  GrayLevel[0.5]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 0, 1], 
                  Thickness[0.36]], {
                  LineBox[{{0, 10}, {20, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 0, 1], 
                  Thickness[0.36]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 
                   NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                  Thickness[0.36]], {
                  LineBox[{{0, 10}, {20, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 
                   NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                  Thickness[0.36]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0, 0], 
                  Thickness[0.36]], {
                  LineBox[{{0, 10}, {20, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0, 0], 
                  Thickness[0.36]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0.5, 0], 
                  Thickness[0.36]], {
                  LineBox[{{0, 10}, {20, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0.5, 0], 
                  Thickness[0.36]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0.5, 0, 0.5], 
                  Thickness[0.36]], {
                  LineBox[{{0, 10}, {20, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0.5, 0, 0.5], 
                  Thickness[0.36]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[1]], {
                  LineBox[{{0, 10}, {20, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[1]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
            GridBoxAlignment -> {
             "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> 
            False, GridBoxDividers -> {
             "Columns" -> {{False}}, "Rows" -> {{False}}}, 
            GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
            GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
           "Grid"]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
        AutoDelete -> False, 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
        GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
      Alignment -> Left, AppearanceElements -> None, 
      ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
     LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
    Background -> Automatic, StripOnInput -> False]& ),
  Editable->True,
  InterpretationFunction:>(RowBox[{"LineLegend", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> GrayLevel[0.33333333333333337`], FrameTicks -> 
                   None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"GrayLevel", "[", "0.5`", "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                GrayLevel[0.5], Editable -> False, Selectable -> False]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[0, 0, 1], Editable -> False, Selectable -> False], 
               ",", 
               RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[0, 
                 Rational[2, 3], 0], Editable -> False, Selectable -> False], 
               ",", 
               RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[1, 0, 0], Editable -> False, Selectable -> False], 
               ",", 
               RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> 
                   RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[1, 0.5, 0], Editable -> False, Selectable -> False], 
               ",", 
               RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> 
                   RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                   NumberMarks -> False]], Appearance -> None, 
                 BaseStyle -> {}, BaselinePosition -> Baseline, 
                 DefaultBaseStyle -> {}, ButtonFunction :> 
                 With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                False], ",", 
               RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
           InterpretationBox[
            ButtonBox[
             TooltipBox[
              GraphicsBox[{{
                 GrayLevel[0], 
                 RectangleBox[{0, 0}]}, {
                 GrayLevel[0], 
                 RectangleBox[{1, -1}]}, {
                 GrayLevel[1], 
                 RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
               "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
               FrameStyle -> GrayLevel[0.6666666666666666], FrameTicks -> 
               None, PlotRangePadding -> None, ImageSize -> 
               Dynamic[{
                 Automatic, 1.35 CurrentValue["FontCapHeight"]/
                  AbsoluteCurrentValue[Magnification]}]], 
              StyleBox[
               RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> False]], 
             Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
             Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
             With[{Typeset`box$ = EvaluationBox[]}, 
               If[
                Not[
                 AbsoluteCurrentValue["Deployed"]], 
                SelectionMove[Typeset`box$, All, Expression]; 
                FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                FrontEnd`Private`$ColorSelectorInitialColor = GrayLevel[1]; 
                FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                MathLink`CallFrontEnd[
                  FrontEnd`AttachCell[Typeset`box$, 
                   FrontEndResource["GrayLevelColorValueSelector"], {
                   0, {Left, Bottom}}, {Left, Top}, 
                   "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
             Automatic, Method -> "Preemptive"], 
            GrayLevel[1], Editable -> False, Selectable -> False]}], "}"}], 
       ",", 
       RowBox[{"{", 
         RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7}], 
         "}"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.785675623504177*^9, 3.785675650570924*^9}, {
   3.785675731854589*^9, 3.785675754451374*^9}, 3.785675825537655*^9, 
   3.7856758721727257`*^9, {3.78723102444882*^9, 3.787231032626109*^9}, {
   3.792775355350336*^9, 3.792775377658149*^9}, 3.792775469387046*^9, {
   3.792775501434881*^9, 3.792775540919388*^9}},
 CellLabel->
  "Out[124]=",ExpressionUUID->"b82a48d4-1d8a-464d-bad2-69dd28f693de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"grid", "=", 
   RowBox[{"Grid", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"noSOC", ",", "soc"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"comp", ",", "legend"}], "}"}]}], "}"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<fig2.png\>\"", ",", "grid", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "200"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.785675766854512*^9, 3.785675814691309*^9}, {
  3.7856758805970993`*^9, 3.785675903491445*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"40908d9b-51b0-4843-a3d5-a3d2ad9752e5"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxFmQk4lN3/xkklLULeFkv7RotKSYpbJSRaKKKUJZKfNnshKSkUiaRIlMiS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        "], {{}, {}, 
         TagBox[
          TooltipBox[
           {GrayLevel[0.5], Thickness[0.02], Dashing[{Small, Small}], CapForm[
            "Butt"], 
            LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
             17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
             33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
             49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
             65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
             81, 82, 83, 84, 85, 86, 87}], 
            LineBox[{88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101,
              102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114,
              115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127,
              128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140,
              141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153,
              154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166,
              167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179,
              180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192,
              193, 194, 195, 196}], 
            LineBox[{197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 
             208}]},
           RowBox[{
             RowBox[{
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Pi]"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
          
          Annotation[#, 
           Rational[1, 2] (
              HarmonicNumber[
               Rational[1, 2] Pi^(-1) 
                HoldForm[$CellContext`T]^(-2) (-Pi 
                  HoldForm[$CellContext`T]^2 + (-HoldForm[$CellContext`B]^2 
                   HoldForm[$CellContext`T]^2)^Rational[1, 2])] + 
              HarmonicNumber[
               Rational[-1, 2] Pi^(-1) 
                HoldForm[$CellContext`T]^(-2) (
                 Pi HoldForm[$CellContext`T]^2 + (-HoldForm[$CellContext`B]^2 
                   HoldForm[$CellContext`T]^2)^Rational[1, 2])] + Log[16]) + 
            Log[
              HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], LineBox[CompressedData["
1:eJwNz9VBQgEAAMCH3YUgttjdHUs4gv/qrCYmKjZ2d9zHDXDxheX5pVAQBIus
sMoa62ywSYItttlhlz32SXLAIUekOOaEU84454JL0lxxzQ233HHPA4888cwL
r7zxzgeffPHND7/8EUiEyCCTLLLJIZc88imgkCKKKaGUMsqpIEwlEaJUEaOa
Gmqpo54GGmkiTjMttNJGOx100kU3PfTSRz8DDDLEMCOMMsY4E0wyxTQzzDLH
P/edNFo=
             "]], 
            LineBox[{318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 
             329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 
             342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 
             355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 
             368, 369, 370, 371, 372, 373}]},
           RowBox[{
             RowBox[{
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.25`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                    RowBox[{"HarmonicNumber", "[", 
                    FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.25`", "\[VeryThinSpace]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
          
          Annotation[#, 
           Rational[1, 2] (
              HarmonicNumber[
               Rational[-1, 2] Pi^(-1) 
                HoldForm[$CellContext`T]^(-2) ((-0.25) 
                  HoldForm[$CellContext`T] + 
                 Pi HoldForm[$CellContext`T]^2 + (-HoldForm[$CellContext`B]^2 
                   HoldForm[$CellContext`T]^2)^Rational[1, 2])] + 
              HarmonicNumber[
               Rational[1, 2] Pi^(-1) 
                HoldForm[$CellContext`T]^(-2) ((-HoldForm[$CellContext`B]^2 
                   HoldForm[$CellContext`T]^2)^Rational[1, 2] + 
                 HoldForm[$CellContext`T] (0.25 - Pi 
                   HoldForm[$CellContext`T]))] + Log[16]) + Log[
              HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 
             NCache[
              Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
            Dashing[None], CapForm["Butt"], LineBox[CompressedData["
1:eJwVxkNWBQAAAMDfUbpSR+gAtcu2bdu2bds2LtG0mPcmODQ8JCwoEAhE/JNI
oogmhljiiCeBRJJIJoVU0kgng0yyyCaHXPLIp4BCiiimhFLKKKeCSqqopoZa
6qingUaaaKaFVtpop4NOuuimh1766GeAQYYYZoRRxhhngkmmmGaGWeaYZ4FF
llhmhVXWWGeDTbbYZodd9tjngEOOOOaEU84454JLrrjmhlvuuOeBR5545oVX
3njng0+++OaHX/4AykRT+w==
             "]]},
           RowBox[{
             RowBox[{
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.5`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                    RowBox[{"HarmonicNumber", "[", 
                    FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.5`", "\[VeryThinSpace]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
          
          Annotation[#, 
           Rational[1, 2] (
              HarmonicNumber[
               Rational[-1, 2] Pi^(-1) 
                HoldForm[$CellContext`T]^(-2) ((-0.5) 
                  HoldForm[$CellContext`T] + 
                 Pi HoldForm[$CellContext`T]^2 + (-HoldForm[$CellContext`B]^2 
                   HoldForm[$CellContext`T]^2)^Rational[1, 2])] + 
              HarmonicNumber[
               Rational[1, 2] Pi^(-1) 
                HoldForm[$CellContext`T]^(-2) ((-HoldForm[$CellContext`B]^2 
                   HoldForm[$CellContext`T]^2)^Rational[1, 2] + 
                 HoldForm[$CellContext`T] (0.5 - Pi 
                   HoldForm[$CellContext`T]))] + Log[16]) + Log[
              HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[1, 0, 0], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], LineBox[CompressedData["
1:eJwVzNk2gmEAQNHvT1IRaVBJKFOGNBhfohuP4AF48ZCxiLS72Gudq1O/f7x7
iEIIfQbiiWdeGPLKG+988MkXI8Z888OEX/6Y8j+fxkKIiLFAnEUSLJEkRZpl
VsiwyhpZ1smRp0CRDUqUqbBJlS1qbLPDLnUa7LHPAYcc0eSYE045o8U5bTp0
6XHBJVdcc8MtM9h7G/E=
             "]]},
           RowBox[{
             RowBox[{
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.75`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                    RowBox[{"HarmonicNumber", "[", 
                    FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.75`", "\[VeryThinSpace]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
          
          Annotation[#, 
           Rational[1, 2] (
              HarmonicNumber[
               Rational[-1, 2] Pi^(-1) 
                HoldForm[$CellContext`T]^(-2) ((-0.75) 
                  HoldForm[$CellContext`T] + 
                 Pi HoldForm[$CellContext`T]^2 + (-HoldForm[$CellContext`B]^2 
                   HoldForm[$CellContext`T]^2)^Rational[1, 2])] + 
              HarmonicNumber[
               Rational[1, 2] Pi^(-1) 
                HoldForm[$CellContext`T]^(-2) ((-HoldForm[$CellContext`B]^2 
                   HoldForm[$CellContext`T]^2)^Rational[1, 2] + 
                 HoldForm[$CellContext`T] (0.75 - Pi 
                   HoldForm[$CellContext`T]))] + Log[16]) + Log[
              HoldForm[$CellContext`T]] == 0, "Tooltip"]& ]}], {}},
      AspectRatio->1,
      AxesLabel->{None, None},
      AxesOrigin->{0., 0.01},
      AxesStyle->GrayLevel[0],
      BaseStyle->GrayLevel[0],
      DisplayFunction->Identity,
      Epilog->InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"(a)\"", Medium, StripOnInput -> False], 
          TraditionalForm]], {0.9, 0.95}],
      Frame->True,
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}, {
         FormBox[
          StyleBox[
          "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}},
      FrameStyle->GrayLevel[0],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      FrameTicksStyle->Medium,
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->Small,
      LabelStyle->{FontFamily -> "Helvetica", 
        GrayLevel[0]},
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
      PlotLabel->FormBox["\"\[CapitalDelta]=0\"", TraditionalForm],
      PlotRange->{{0, 1}, {0.01, 1.1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}], 
     GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJw9WAk0lO8bRSXJkhQSRZI27YTiRkWWCFGJhFQqiiJbG9plK5UlWUIqS0Ik
O0ko+77NYIx1xjL25T/19/vmzDlz7vnmfN/73ed97r3PK25+Vc+SjYWFpZ+V
heXvr5zaa2OzjQFg+f/ngN/6ic+8NgG4QVusJEifg6H61pLeXUFYGBKwlDtt
DhM+zid0VIJw4MpmbvmvczAVaPE01gwCb4RLoFTKHBpTrJnfIKz5fPbWxOc5
pPFNxuzaGIJ7dceF7Wzm4JAr6dbO+RbJetSUWF3m/XdJjF53fYuIX5HuY4fn
5tcRChuGzNLFcnNIPBPZwH8uFLmH7kh9lJzDKmXDTy6toSgr7XkozTuHcoEB
y5DMMHQtd3C71zmLiXIWOff+MLB9jtnT0TSLbrGSuZKF4XDYJbX7Xd0s/Nar
M7/hKFbP8CstnkVKQZjH14xwrOtSSr+bOouTeJh9SCkCYoZP35+OmMVmWhzv
rdcRUBGtUhZ9MYtvu7Mfl5m8Q02y89oZu1kUaObXOju/g8JXqWIlm1lsyTkp
XXk9Em6PZ7UNNWfhTWEbHy6NhPnyfuUXCszn/aWnMQr20eUm+/hm8Wbku/RK
qWh4mu/8cXDxLMqO8Q8oRkYjJ7DuFtvoDGT7U9gbz8dggbm+1c+0Gex92yNW
xfUBmafyHWsiZub5/gjDtgOMHrsZlE6FefHd/ohDv285sNrOQOiKuKTQ8ljc
vEAaPaMyA5/zakOMnlh4KLx3V9g4A+/79jwzAXF42xk+Pso3M89/ArYu3X7m
J3Uaq3g/bFATSYD+kXO0MfI0atRen0jamoD8qAqf663T2PclrfmuZQL4veIT
Kyum8TbB8tutwQRol/75nJw0DbLFwrsNDz9jIf/Mm08vp1FPbW0QKP0Mi2nN
bKWH0/P1SIS9GZvmF+tp5Oo+ZJUbTMTfcncencbiJ+kqcb5fILHjpsmU9DQs
qgfEo8SToHuci1+cfxoDfA5ZsEnC/V7d1DWLpvHvdn5J2Ll4SkhmdgptS1rl
dG2TYf0wSmhl3dQ8/yk4xrf38IPXU5ijSox6F38F+78XmgKvL1f93LU06Ocd
O6G5Z2qe33Rw76I2nSBPIinYZrn0tXQ8DJ7qY2PiCb8Mn8du6TC6tq/3cusk
ai6v9Ij2z4C/6kCJsP8kbP7dIAPWqkVeRj6TiGLf83EyKAsc9scW2x+bhHYo
59fGkiyYFjI+CWlMzvOfDVv6k9y9ByehwFV44TAtG0dIziviFjMxb44TP2cO
bH+LNwqwTuKpcKD7hnW5eHQ0UrwrcwKuh/PfecnkYgV3Ws/ibxPz/OZC/pnh
iGnyBAwL+xyjLuZByWBxcvONCbwkTapGJ+bhE9tliclzE/P85eOl7YeokzIT
MJgRLvv8LR9LNkzuOyU9Ac83tQJr+gvAU2v1km9ofJ7PH7gjPm4mmTMOrTjd
LLWYQjxhbv/ioHEIXx08PeD2EwrF/iteXh/HkX8LKsKp6Vd3ywzHMXu7j36o
sQh70ici4veO41Upi+IC2i9w1kZcU+QcB0uf3xMjhWJQtrYXO8yMzdejGCeK
957hYoxBc0l2Pqt2CW67GLvaVYzN812KoLT4aLegMWQkl9eZ8v1GFNkvbrf3
2Dy/ZbDvdd6yQmMMffq2tbFuZcj95TOwfuMYFkxHWxs/KQfXP0JHkbl9+1E7
jgrENwb2DP4YneezAknc5WYVKaO4K7WN68FkBTYEXLYhe41iZ/t1Gd+gSkT1
r3phcWV0ns8q7OvRMnsuP4ohi8ue3fuqsVjq8G0roVGc0pk1eVJcg7Vhmqf7
ixnzfNbA5PW9OcEiBl77OMTwTNSAR36sflE+A+qpQSd0/esw2kjizXFlzPNZ
jwMl5Q/KLBjYfUvT5tORBljx79y+fxfz+mzKrjUaDTCZrM2b2slAw/8fAFtZ
0xl7Ngauche3drE24UfymrSInhG8zLmqxJvSjOq6lxE6YSO48o/PZhwe2n1t
OxPzIv/a4a/NzH2gXbKGiS1zHjveS20Gb08oT0/oCH6KShWpWrfCu8zMqPfE
CGbn/n5acb9MZeCS4ggEr4TbXLrXBp9cxkZj3hE8o+zVbnjWBmrzrrkhzhHE
ZO9fZBDcBkVJrfUmi0bm348EdzYob60chof6Q8P9FiRkhtYLb/w+jPOxf2TE
50hYFqRx8PetYYxnk2TIu8lI4xYRjb44DN9/BSCj3iF/t67pMNywyc02kozr
L3xP3t07DM5MGYYzSzsMpJq3reEbnuenHRybRRu5Wocw9N0irvVnO57/KQw6
nzwElXznwyy3O7Bca+RmotEQ3PW2cjk87cCSBzWrqfpDkPhX7w60K/Bv3HJs
CIWvVb/kxHTARmDPyImDQzgt/vpjnHonhOKVbvANDM7z24nbFjOOInGD4O3d
8cWUjYK500VHvrkNwkTruTnDiYIVf+Vz7yA8g3y8TZIpSDerVfzKN4jkf+Wk
4FgJb5XEGB1k+7jVKeZdeNEZISIQRMc2d3kW6bQucJw9Kz9sRJ+vRxcE8wz8
mzbQoa78ti2DkwqNVbxsW9bSwe09+cJeiIqVcWpMxaEDMY92HIul4pOhRUv4
PhrU/tWjGx9Cews+XRmArFuZsrhGN05PUkZdpAfAPUg7LXa9G1szyVsyyf2o
C9cs2k7qRqh/+LcW/n74/KtHD5zl+FR5DvTBjNOIft2uB2kiF3zSB3ohEHlI
VSKgB9vFZP0fBPeC9C1NtHWmB6wM3suMjB7U/6tPL1Ss8inrv3RDquZs62n3
XhSQrr4xu9eNxx5eSwtf9GLXPwPuxiYH3p5Stj6w/LGvL5Sjgu2MJz1tWR9a
rVskevioyBRUr4i37oNMR9MFwWVdqFgeq3/TtQ91NblhHzsoWPevnn04+enn
2V9vKdDaYNNDovVBmqyfI+7BrCN78xnVTf2QU91R3lrUAYGQ7Oki436Y3jnm
FiHQgcv/6tuPIVX7/UM/yFgdZZE0lNuPRhFG5dcgMlwuSQuLFvVjH9OO37uT
UXKhOWR7Qz9q5E+qGymSsWNo+NKLdQOQ8pWv/81PwvakF3x2+gNQ+ieQbTA6
PVW80GUAliNOClumWnC+//7lQ2kD8M/INb3o0IR032whzx8DcPubvwYace7V
cb/O4gHU7OPnCUtonNebAbA/dfKopTdAM2RxsdBKGri+JU8+VKtDm17VMj0p
Gh799TvzWpiUpN2NO0iDAe9qz5V51RhpXV9eZEDDcs2zsb7fq+b1mblPQk8m
8CpUwqBnJY3zBg3PzoZnPa+ugNOod5LXMxrEdDg8hHjKcWIrXUfrDQ1LPQdp
wxF/8HGwed1MAg0b/vFegiiNMpen6TTo5IvNmtn+QuY959jb1TScFdYWzS3O
x6U2xo79jTTsZLJ/ySkP126zvvnTQsO55F7Pfba5eJtpxs1CpeHSq44WzpNZ
eLTOZ8y4hwYbZnwdq8/AqQbdXq4+GnjvbbtzJvg71K0KnR3pNNwY+LL00dE0
CCfdKbo7SMNmbv3HGedTweI45vBrhIYujt8tT68n40r913BvBg1OiUYtQjlJ
qF157ZXYKJMf5fgHfRJJoDu8kz88QYOdttahkrcJGBd8vyaUiW87sDITagK+
iAXGdDExl9OX/SrR8VjwZazDd5qGi88kuz9mRCNKrpY3iYn/nxeiMWIaq/Cb
iTlT2vZk9URBUqNDNnOWhsx012i5rGBM2ipO/2Biqb92fTUYarJ+bcV/r5/e
I/hoXTBgH9lYM0fD/TAlsVPeHjgjsESvloldVvxteA/EDZW1yNzpJnD2FU2j
A67dWG7QKnidPRRTS4+wTDt0Y1Q50XmzSjyUx6o1R+26ife/nFnXyrjcjR+c
3orBO9PQUWwnYHqqG7nmLkvFq3PwsrfbbEyvm6jXkUX5nH+0uuGZIvInKS2f
0BdXrVMTtenFuLQuNvW9WDcO+TYmrL9eAsoZ56H+td3E/mAlFXTfWtMNrgDV
ltjcEqTMfpUZolJhFMj67RC1HIddOZ3e1VOJ/afluV46PJUKBt/+p1vcq1Ct
57MhN4qK8iu6nqrW1ejeyc1hcotK7Pc1M5afOU5Tse6iZ6B+SR2meTfnbuSl
YqvuxniRxEaY87M4cCyhEv11hNOlWJ6dikJ59ovyi5sIvU3euOqttEITcopD
rmvEdIG7PmhJoXgr1orXLy137SL6mWx6NdbvZhcKHVo5eXXb5v2oC4aLzwh7
3miDWIm+yJpDXfBdkG9dwE0CeUeHusfWLuxnVtvzLAmBmWYRwZu64HjEaP+L
S6R5/+zCKw+tq5EuJLzT4mVJ5OnCDm6rPN8fJHxZx0n/yNqF73eZLzBEml8v
BaP2NzLfjJHwtEHolfYwBYGTxiMh4kw9MqGsOVBHQeZ9LUF2JzK+iJ4c3F1D
geOVN6wpd8hwFrpmP15FIfSMczV7/3gpBTpWBltiA8hgC7UK3JBOQcWXxkeT
VWTYqPjKGEVR8O3PNjHZle3QHPwmejGEAhbvdk4D6fZ5/aUgzCi76LxuO9J/
Wn2RuUeBpIx1w0+PdlzUmCqLt6dA4W88imoHq2PfghALCmanWtZdb2yf9xsK
UniUsjklOyDhdCyOXYqCscusZ6fudyBqZXmcOA+F0O+oF3HiVGonJOIDhZyk
Owl/zv70cLdWdCeCfSyEdl/ohHiTf4yfLQVSUSd79kt0Ev4RlmtRVdrSgcZl
Dh3G77uIPCBVtmNX8yEqxk9s8m3X6cBwt1u5dAUV9GLKL16uDsKvGntsn776
1g51dzYfTVo3kUeWKuet8rzeg56FUi8WrW0H1wU/5/65HjxP6Fv/M5NM+GW4
nWWXyi0ynqTzViou7CPyT1hEnuUrnT5MPntjalpNwrbAAknj6T583cLbEr6F
RPj1H53DYhekmLjRM/AstZ/IX39Wmv/809uP9PqTD84LkeC2Wvzx6GQ/HH0X
L9Bg7kv7vpTbG38NYPaUmomGchu2/JXXRTQi/90cOVKmoUvDH9coEsfNVsw+
YmHEhtJgPjNxPMGxhcgb6gqpXtsmm+FRq3V6QoZO5E+rUJMn+1TpePjb33KW
3oQnLhfyehzoEJs89OjY9SakpK/WDH1JJ/It9J+xs1fSwXLCTuJmRwM2XHeN
1h6mQ215cOfn6HoiTw1aWJ5apFUP9poTDFnNQSJPk2+RlizQHwQ14n2++s86
iLBuab1jOQhfR+ZYEFuL3rddsVqhg0ReD8vh8FlWNAhRNZZTHEz8/N+YMwjL
afZNfUtqIOHr/uPm0CBYg99uFWGtxjdrC5K3xBAxH/hm8nuxyQ9hl5Yitces
Cp80L2uHqwxBUPb5a4PWSiJv/t9fK5HL8uJ51tUhsBU5nFyeVoGIvNBUM78h
Yj7p9VbuCIwagugFp94PhuVwFZAXOV45hPPaHrQApu/21Jw7oEcaIuahwvzt
zekrhqEWJuV2vuw3nggnc6rvGkaqztCLgqxiIl//N3/JDkYeD70/DPNXx5fx
Mecz2eeC26OfDGN92uleUdWf4EudOcBeN0zMh9zLgngVZ4bhZ/80qXlpATop
gpaB0iPgUblXtMQqD/lOsiStUyPEvHog2IF0znEE13Oj3hbX5cBgk1PBmMcI
+NamxuVUZxPzxtmRAgWaXgYOH++/ebB5hJjX7wjrVVuMjUBpFdd6XkoKgu97
2PzazSDm/5zwqdnjexiQ2bPJdUF5CrhrD/bUM3GKa5vpldwUyHqPrHkhw8Dw
nyLrHaZJIB+rF006zpyf5jLYU/O/QO2RSqGvMYM4v9iwYLCz8yoDk7ysNbqm
CaA9f0la9ZBBnKdsU3m558VTBp4Lr3m99nwcbi8wkvj+gkGc3xz96tXaHcnA
Hh7brOAFH9CfvGzHvVgGcV706DAEeTIZyP4m4Uf3jyTmwfTL0x/fLo1AYHDg
tGgZgzjf4q69I/Wkkjn/nVi8PnYsFJnVT3TZ6hnYZNCdIPkrBL/rFPy1Wxmg
fv7a5b8pCNvteDg4KAyUtDgJ7EkJAI3NXN+KysDRwtCE5JOvUCOp46Pdx8A3
i878yvUvkSe3ulpg4L/n+aHU96aN+zADUklh0wdTHyCF4fBDcJKBPGHJw2mr
3bDgjp/GsWkGWKMG7rt8dwWSLx2QmWFA6JjdG/vG06BSrB+Pzv53vwqlZ+WZ
nOpzDETeN3A/pE8m8gi7nZHXqB4Zwo8FTF6aPMafzRMmftpkIh/9p3e9l6Zs
nQ4mIEf1TI3qITISp7R/hl5PwpnzHug+SCbyisy6iZC9THwkTSbVZm0y3K8q
XEpZR4Yan8Qyd7VcVNtr3m8UIRN55cez54LKfGRQuxh6GrIFKLNPKQ0aJOHe
gYJT7vVFKJQsocY3kYh88lC2trQvkQQ7HvPi5DtlyDR0iBSNJ4FDXil6S1wZ
gvRu5ITdIxH5ZBO7YgvtAgm7Lodv/kyqJPR3o8ZW46tnatCpqcY5ykfCEnsH
hUHBWuiaH+VLX0Ii8sqcijfveVob9M3TXkTI1KGhxiOj7nMbChypOrWSDfN6
08acU8SM1ixphNSq2Uu5dm1EfglZb3ZG7UgbJjgC3UR5mgn9fprzKLomvwU1
5SVzNz62YkWKcXJERSvkt8s57bRtJfILfUanVSO5BcLjfBcDFUiEfneN7eC9
ZkuGPk/00sa4ZtQsMBdIdCHDe05OeDK6mcgL+ZvSWyynmtBHVygVVW7Hk1B/
7p7XTdhXUG5nHNuOZVXDgbbOjYRfa13Y23fQqhEiUmlfHes78Mc+X+fwpUbc
nsjVZWfie41bCqdGG5A/PX2U/UAnYm+LGZw70ACOy61+qh2dhN5/Ej7/LukX
BUtsZ4PbZusQZaM55d9DgekiSZvnpXWEv++MKa34EV+Lc60vk8+2dxH635m8
79lSWyqObi9acU2/Bie8eqznflMRn33Q+6dTNeHvG65auOzvqULZ8dSc8thu
Qv/3mJzepdnSjXhlqQa/G5U4393HonS3B6YKr3fpnayEoIf/siSvHkLfXY89
kk4S6cUz0U3FrSPlUKQrfow90gsy12P342rlRB7wSzJQ3H+pDB2cxrUK7H2E
3ntpDu17uacPnhkbObbXlSLo7LMu7vg+ePmdaDL7UAql4czn1ml9hN4/F7XU
MtzRD33v9AI/5hw23fLnzlHLfmgPD1/1pxQS+WEL0l/2SxbiTnqF9e/FA4T+
N1Nu7xVeOYDgNxcUK5WYWDd5W/SOAWwv+auv+TBYY3nn2sMBvJUpjx0IzEOH
aOSp4Q8DhB/ocS753dQ+AF+rS1UeTjlEvhhpt2myMcnGe60zAQZ7aMT56Zsf
SfVZKjRscf0tXR2RCRdfqrK9MY3wB9t7V8Y5gmjMfaEjRvuchmol5RrfbzTC
H6xEqpQcemkQPvjsUoxACshOIVELxmnE+TLf9/HDwhx0LJlqc47tSSTyy8Hv
FsX0C4lQUBh01hGiE/4wd/qm0PZVdIzILadIrUpE0SmVIjthOuEP3eUfzlVv
pENoa9ftyNWxGBDd9TtrJx1h//T5I+LUXcgBe+mw3FfLf80oBos4m6jv99Nh
h5IVcWXvIa/X2rVSiU74xVnHPo+tB+mQNWyf9rSJBJfjjgkfZn4K2ReT2mQd
gbmAoO/cmnTCL9yS+HyeHKVDIbQ09fCrMGxmFy0nazP/v2hf5gatUHj3v8mT
0WVen8evuF81SzJxivRc0IPKN7Aba6i01aejNFWlfrOhHyrO+s2UnKZDYP1f
/fcDS6FlIJ2J+a1mTsw1+uLy2+pmLmM6bgd11nvFPUOVsmiVsgkd0+lTb5bW
uqHZLyfAwfS/9bnh4mrTj15MvDiqozMr8R6MKqLiXxPXK5TkWc2utJ2loyP3
znqpDZWEX1xYszbAUKQStjx8N4cPhOPdzdzUSq5KvM4qHaQYxsI9yNJs+WgF
4Qdd77vCHzdVIF88bZmxYRomLg6bVz2qAL9qVuCgSy5Y3AI3n3aqIPxAXVd2
eplNBRzT5SxNufKJ/rwf9WHv6rAC+MXETAzVlCPxmaBNcfEvKGzOnguPLif8
QWwHK5uPWDk8b440mz0sgy9faWqgQDk2Htj9SOpjGWRzql2UncoIf1gkrDO6
SLMM6Qozwa2XKol+VnR8UzquUAW+/uG7FSm/Qefv+OEsXAPSg7h3P71+w9j/
3A1FrRp8vJe59Uh8KeEX8aLPjG5HMdex8NUyhYA6ot+VAiSD+qvqUZDNIbb7
wi/w/EqxUOpuwGOTxIa4g0WEXyyteKBlPVkIBzPT42xczUS/xxYYBAy1NcPk
Q4351NkCdIdwmuiztaJMbqz+qXAe4Rf/9bfgvVR1Fdc2fLzKWp2/IwecOazL
+3+2Ef282DXKjEOEOZe8LTz6/EgWhkvzRnp3kbCAQ9XlTmEGMf/+19/s8o0s
je9IEA5ceKvSNw2Hny+a7ashwfpGtcTBsVSIZCotraaQiH4/csfpcYoQGevI
ytrvbySjsspKO0uODK35/Lc81vwAlw4Z23KeZHxyS8SuxpTXJ+3JRH+HaCi3
/GLOw0Xr6mtDNifCTVXLZ5krGZ9iSzaJJX8m/G3QQjTkj2AsUj/0S0ankon8
1+ulsiExn4wNiSPSAfof0HDTvnddCTO3fFN7wlvzHl/lLjJ21ZAh++SkqILd
eyieoEz/rCPDJ+xCTIZtNFxirlVZt5KR57tt59CjSBx/9rVWpJeMgb2xfpmj
YfjRuL/OaoaMst+f3DY5hGE3VXfPzBwZVwQH12eZhcG5+HmAKUs7Pr36ohZ5
IBinBvw1ydzt6PiTd2VSIQghujsEFyxrx93k/+fFsxMdVuuZeOinxbmnokFY
kBNSIc/ERQnfPcfPBELSs0bOiK8de7e+49cq8MOozsuYAZF2Ii8Ka6xqfCba
DvaR6samVF9YvPm2bPuadug1cavFanhA6YxSo7RkO9H/T0hn7FuYeGTT0k2y
Y3ehuvECG9+GdvCNvpnm32cOvSkX8hAT/w+s75dL
        "], {{}, {}, 
         TagBox[
          TooltipBox[
           {GrayLevel[0.5], Thickness[0.02], Dashing[{Small, Small}], CapForm[
            "Butt"], 
            LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
             17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
             33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
             49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
             65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
             81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
             97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 
             110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 
             123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 
             136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 
             149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
             162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 
             175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 
             188, 189, 190, 191, 192, 193}]},
           RowBox[{
             RowBox[{
               FractionBox[
                RowBox[{
                  RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
                  RowBox[{
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Pi]"}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], 
                RowBox[{"2", " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}]], "+", 
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
          Annotation[#, 
           Rational[1, 2] (1 + HoldForm[$CellContext`B]^2)^(-1) (
              2 (HarmonicNumber[
                  Rational[-1, 2]] + Log[4]) + 
              HoldForm[$CellContext`B]^2 (
                HarmonicNumber[
                 Rational[1, 2] Pi^(-1) 
                  HoldForm[$CellContext`T]^(-2) (-Pi 
                    HoldForm[$CellContext`T]^2 + (-(1 + 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                    Rational[1, 2])] + 
                HarmonicNumber[
                 Rational[-1, 2] Pi^(-1) 
                  HoldForm[$CellContext`T]^(-2) (
                   Pi HoldForm[$CellContext`T]^2 + (-(1 + 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                    Rational[1, 2])] + Log[16])) + Log[
              HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], LineBox[CompressedData["
1:eJwN0GciFgAAANCPrMxQsqXM7L1DVvx0BAfgHF1LQ0V2yih7l02EeD/eBV72
wFD/YFAgEHjLMO94zwc+MsInPvOFUcb4yjgTTDLFNDPM8o05vvODeRZYZImf
/GKZFVZZY50NNtlimx122WOf3/zhgEOOOOaEU84454K/XHLFP6654Zb/3BEQ
EEQwDwghlDDCieAhkUQRTQyxxPGIeBJI5DFPSOIpyaSQShrpZJBJFs/I5jkv
yCGXPPIpoJCXFFFMCaWUUU4FlVRRTQ211FFPA4000UwLr2iljXZe00EnXXTT
wxt66eMenyxDvg==
             "]]},
           RowBox[{
             RowBox[{
               FractionBox[
                RowBox[{
                  RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["0.07957747154594767`", 
                    TagBox["T", HoldForm]]}], ")"}]}], "]"}], "+", 
                    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
                  RowBox[{
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.25`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                    RowBox[{"HarmonicNumber", "[", 
                    FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.25`", "\[VeryThinSpace]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], 
                RowBox[{"2", " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}]], "+", 
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
          
          Annotation[#, 
           Rational[1, 2] (1 + HoldForm[$CellContext`B]^2)^(-1) (
              2 (HarmonicNumber[
                 Rational[1, 2] (-1 + 
                   0.07957747154594767/HoldForm[$CellContext`T])] + Log[4]) + 
              HoldForm[$CellContext`B]^2 (
                HarmonicNumber[
                 Rational[-1, 2] Pi^(-1) 
                  HoldForm[$CellContext`T]^(-2) ((-0.25) 
                    HoldForm[$CellContext`T] + 
                   Pi HoldForm[$CellContext`T]^2 + (-(1 + 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                    Rational[1, 2])] + 
                HarmonicNumber[
                 Rational[1, 2] Pi^(-1) 
                  HoldForm[$CellContext`T]^(-2) ((-(1 + 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                    Rational[1, 2] + 
                   HoldForm[$CellContext`T] (0.25 - Pi 
                    HoldForm[$CellContext`T]))] + Log[16])) + Log[
              HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 
             NCache[
              Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
            Dashing[None], CapForm["Butt"], LineBox[CompressedData["
1:eJwVztc6ggEAgOHfpbges4xERKGMRFaSvVX2DNmbe/Q6eJ/nO/zqE9nwRF0Q
BEkaRCNNNNNCKyHCtNFOB51E6CJKNz3E6KWPOP0MkCDJIEMMkyLNCKOMMU6G
/6ksk0yRY5oZZpljnjwLFFikyBLLrLDKGutssMkW2+ywyx77lChT4YBDjjjm
hFPOOOeCS664psoNt9xR454HHnnimRdeeeOdDz754psffvkDJboybg==
             "]]},
           RowBox[{
             RowBox[{
               FractionBox[
                RowBox[{
                  RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["0.15915494309189535`", 
                    TagBox["T", HoldForm]]}], ")"}]}], "]"}], "+", 
                    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
                  RowBox[{
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.5`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                    RowBox[{"HarmonicNumber", "[", 
                    FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.5`", "\[VeryThinSpace]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], 
                RowBox[{"2", " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}]], "+", 
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
          
          Annotation[#, 
           Rational[1, 2] (1 + HoldForm[$CellContext`B]^2)^(-1) (
              2 (HarmonicNumber[
                 Rational[1, 2] (-1 + 
                   0.15915494309189535`/HoldForm[$CellContext`T])] + Log[4]) + 
              HoldForm[$CellContext`B]^2 (
                HarmonicNumber[
                 Rational[-1, 2] Pi^(-1) 
                  HoldForm[$CellContext`T]^(-2) ((-0.5) 
                    HoldForm[$CellContext`T] + 
                   Pi HoldForm[$CellContext`T]^2 + (-(1 + 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                    Rational[1, 2])] + 
                HarmonicNumber[
                 Rational[1, 2] Pi^(-1) 
                  HoldForm[$CellContext`T]^(-2) ((-(1 + 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                    Rational[1, 2] + 
                   HoldForm[$CellContext`T] (0.5 - Pi 
                    HoldForm[$CellContext`T]))] + Log[16])) + Log[
              HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[1, 0, 0], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], 
            LineBox[{430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 
             441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 
             454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 
             467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 
             480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 
             493}]},
           RowBox[{
             RowBox[{
               FractionBox[
                RowBox[{
                  RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["0.238732414637843`", 
                    TagBox["T", HoldForm]]}], ")"}]}], "]"}], "+", 
                    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
                  RowBox[{
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.75`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                    RowBox[{"HarmonicNumber", "[", 
                    FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.75`", "\[VeryThinSpace]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], 
                RowBox[{"2", " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}]], "+", 
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0"}]],
          
          Annotation[#, 
           Rational[1, 2] (1 + HoldForm[$CellContext`B]^2)^(-1) (
              2 (HarmonicNumber[
                 Rational[1, 2] (-1 + 
                   0.238732414637843/HoldForm[$CellContext`T])] + Log[4]) + 
              HoldForm[$CellContext`B]^2 (
                HarmonicNumber[
                 Rational[-1, 2] Pi^(-1) 
                  HoldForm[$CellContext`T]^(-2) ((-0.75) 
                    HoldForm[$CellContext`T] + 
                   Pi HoldForm[$CellContext`T]^2 + (-(1 + 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                    Rational[1, 2])] + 
                HarmonicNumber[
                 Rational[1, 2] Pi^(-1) 
                  HoldForm[$CellContext`T]^(-2) ((-(1 + 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                    Rational[1, 2] + 
                   HoldForm[$CellContext`T] (0.75 - Pi 
                    HoldForm[$CellContext`T]))] + Log[16])) + Log[
              HoldForm[$CellContext`T]] == 0, "Tooltip"]& ]}], {}},
      AspectRatio->1,
      AxesLabel->{None, None},
      AxesOrigin->{0., 0.01},
      AxesStyle->GrayLevel[0],
      BaseStyle->GrayLevel[0],
      DisplayFunction->Identity,
      Epilog->InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"(b)\"", Medium, StripOnInput -> False], 
          TraditionalForm]], {0.9, 1.8}],
      Frame->True,
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}, {
         FormBox[
          StyleBox[
          "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}},
      FrameStyle->GrayLevel[0],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      FrameTicksStyle->Medium,
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->Small,
      LabelStyle->{FontFamily -> "Helvetica", 
        GrayLevel[0]},
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
      PlotLabel->FormBox[
       "\"\[CapitalDelta]=\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", 
        TraditionalForm],
      PlotRange->{{0, 1}, {0.01, 2}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}]},
    {
     GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxFmAk4lN0bxikSbbKUSioiIqW04OOuKBJaUCmRSlESqWwRPkuhRYslUkmi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        "], {{}, {}, 
         TagBox[
          TooltipBox[
           {GrayLevel[0.5], Thickness[0.02], Dashing[{Small, Small}], CapForm[
            "Butt"], 
            LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
             17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
             33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
             49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
             65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
             81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
             97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 
             110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 
             123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 
             136, 137, 138, 139, 140}]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"0.5`", " ", 
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"1.5915494309189535`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.5`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.000015707963267948967`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"1.`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.00006283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"0.00006283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"5.`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}]}], 
                    RowBox[{
                    RowBox[{"7.500000000000001`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.0000246740110027234`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.0000986960440108936`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.0000986960440108936`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
             "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + 
            0.5 RootSum[
              1.5915494309189535`*^-6 HoldForm[$CellContext`B]^2 + 
               0.5 HoldForm[$CellContext`T] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               0.000015707963267948967` HoldForm[$CellContext`T]^2 + 
               4.934802200544679 HoldForm[$CellContext`T]^3 + 
               1. HoldForm[$CellContext`T] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
               0.00006283185307179587 HoldForm[$CellContext`T]^2 # + 
               29.60881320326807 HoldForm[$CellContext`T]^3 # + 
               0.00006283185307179587 HoldForm[$CellContext`T]^2 #^2 + 
               59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
               39.47841760435743 HoldForm[$CellContext`T]^3 #^3& , (
                5.*^-6 HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
                1.5707963267948966` HoldForm[$CellContext`B]^2 
                 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
                Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] #)/(
               7.500000000000001*^-6 HoldForm[$CellContext`B]^2 + 
               1.5707963267948966` HoldForm[$CellContext`T] + 
               1.5707963267948966` HoldForm[$CellContext`B]^2 
                HoldForm[$CellContext`T] + 
               0.0000246740110027234 HoldForm[$CellContext`T]^2 + 
               Pi HoldForm[$CellContext`T] # + 
               Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
               0.0000986960440108936 HoldForm[$CellContext`T]^2 # + 
               0.0000986960440108936 HoldForm[$CellContext`T]^2 #^2)& ] == 0, 
           "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[1, 0.5, 0], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], 
            LineBox[{141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
             152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
             165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
             178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
             191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
             204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 
             217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
             230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 
             242}]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"0.5`", " ", 
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.08289319952702882`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.039788735772973836`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.625`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.4398966328953215`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"1.25`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"5.759586531581286`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"5.759586531581286`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.08289319952702881`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.039788735772973836`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.10416666666666667`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.7853981633974483`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.20833333333333334`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.141592653589793`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"3.141592653589793`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.12433979929054323`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.05968310365946076`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.625`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.7199483164476608`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"1.25`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.879793265790643`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"2.879793265790643`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
             "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + 
            0.5 RootSum[
              0.08289319952702882 + 
               0.039788735772973836` HoldForm[$CellContext`B]^2 + 
               0.625 HoldForm[$CellContext`T] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               1.4398966328953215` HoldForm[$CellContext`T]^2 + 
               4.934802200544679 HoldForm[$CellContext`T]^3 + 
               1.25 HoldForm[$CellContext`T] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
               5.759586531581286 HoldForm[$CellContext`T]^2 # + 
               29.60881320326807 HoldForm[$CellContext`T]^3 # + 
               5.759586531581286 HoldForm[$CellContext`T]^2 #^2 + 
               59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
               39.47841760435743 
                HoldForm[$CellContext`T]^3 #^3& , (0.12433979929054323` + 
                 0.05968310365946076 HoldForm[$CellContext`B]^2 + 
                 0.625 HoldForm[$CellContext`T] + 
                 0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                 0.7199483164476608 HoldForm[$CellContext`T]^2 + 
                 1.25 HoldForm[$CellContext`T] # + 
                 1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                 2.879793265790643 HoldForm[$CellContext`T]^2 # + 
                 2.879793265790643 HoldForm[$CellContext`T]^2 #^2)^(-1) (
                0.08289319952702881 PolyGamma[0, -#] + 
                0.039788735772973836` HoldForm[$CellContext`B]^2 
                 PolyGamma[0, -#] + 
                0.10416666666666667` HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] + 
                0.7853981633974483 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] + 
                0.20833333333333334` HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                3.141592653589793 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] # + 
                3.141592653589793 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0.5, 0, 0.5], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], LineBox[CompressedData["
1:eJwV0VcjlQEAgOHv2GRHyt4llS2y9x4dVNKyR0pW/AJ/2N4eF8/le/UWLWyF
/4aCIDjimBNOOeOcCy654pobbrnjnkAcIoJIoogmhljiiCeBJySSRDIppJJG
Ok/JIJNnZPGcF2STQy555FNAIUUUU0IpZZTzkldU8JpK3vCWd1RRTQ211FFP
A428p4lmPtBCK22000EnXXTTQy999DPAIEMMM8IoY4wzwSQfCTPFNDN84jNf
mOUrc3zjOz/4yS/mWWCRJZZZYZU11tngN5v84XH6Fv/YZodd9tjnPwcc8gB/
rCu0
             "]]},
           RowBox[{
             RowBox[{
               FractionBox[
                RowBox[{
                  RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["0.07957747154594767`", 
                    TagBox["T", HoldForm]]}], ")"}]}], "]"}], "+", 
                    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
                  RowBox[{
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.25`"}], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}], "+", 
                    RowBox[{"HarmonicNumber", "[", 
                    FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}], " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.25`", "\[VeryThinSpace]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]], "]"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], 
                RowBox[{"2", " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], ")"}]}]], "+", 
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}]}], "\[Equal]", "0.`"}]],
          
          Annotation[#, 
           Rational[1, 2] (1 + HoldForm[$CellContext`B]^2)^(-1) (
              2 (HarmonicNumber[
                 Rational[1, 2] (-1 + 
                   0.07957747154594767/HoldForm[$CellContext`T])] + Log[4]) + 
              HoldForm[$CellContext`B]^2 (
                HarmonicNumber[
                 Rational[-1, 2] Pi^(-1) 
                  HoldForm[$CellContext`T]^(-2) ((-0.25) 
                    HoldForm[$CellContext`T] + 
                   Pi HoldForm[$CellContext`T]^2 + (-(1 + 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                    Rational[1, 2])] + 
                HarmonicNumber[
                 Rational[1, 2] Pi^(-1) 
                  HoldForm[$CellContext`T]^(-2) ((-(1 + 
                    HoldForm[$CellContext`B]^2) HoldForm[$CellContext`T]^2)^
                    Rational[1, 2] + 
                   HoldForm[$CellContext`T] (0.25 - Pi 
                    HoldForm[$CellContext`T]))] + Log[16])) + Log[
              HoldForm[$CellContext`T]] == 0., "Tooltip"]& ]}], {}},
      AspectRatio->1,
      AxesLabel->{None, None},
      AxesOrigin->{0., 0.01},
      AxesStyle->GrayLevel[0],
      BaseStyle->GrayLevel[0],
      DisplayFunction->Identity,
      Epilog->InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"(c)\"", Medium, StripOnInput -> False], 
          TraditionalForm]], {0.9, 1.4}],
      Frame->True,
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}, {
         FormBox[
          StyleBox[
          "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}},
      FrameStyle->GrayLevel[0],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      FrameTicksStyle->Medium,
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->Small,
      LabelStyle->{FontFamily -> "Helvetica", 
        GrayLevel[0]},
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
      PlotLabel->FormBox[
       "\"\[CapitalDelta]=\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", 
        TraditionalForm],
      PlotRange->{{0, 1}, {0.01, 1.5}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}], 
     TemplateBox[{
      "\"clean\"",
       "\"\[CapitalGamma]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"",
       "\"\[CapitalGamma]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.5\"",
       "\"\[CapitalGamma]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.75\"",
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25 (isotropic)\"",
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25 (anisotropic)\"",
       "\"\""},
      "LineLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          TagBox[
           GridBox[{{
              TagBox[
               GridBox[{{
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.36], 
                    GrayLevel[0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.36], 
                    GrayLevel[0.5]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.36]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.36]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Thickness[0.36]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Thickness[0.36]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.36]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.36]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0], 
                    Thickness[0.36]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0], 
                    Thickness[0.36]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5], 
                    Thickness[0.36]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5], 
                    Thickness[0.36]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                GridBoxAlignment -> {
                 "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                AutoDelete -> False, 
                GridBoxDividers -> {
                 "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}],
                "Grid"]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
           "Grid"], Alignment -> Left, AppearanceElements -> None, 
          ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"],
          LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
        Background -> Automatic, StripOnInput -> False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.33333333333333337`], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0.5`", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.5], Editable -> False, Selectable -> False]}],
                  "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> GrayLevel[0.6666666666666666], FrameTicks -> 
                   None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                GrayLevel[1], Editable -> False, Selectable -> False]}], 
             "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}]}], "]"}]& )]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.785675815207778*^9, 3.78567582904993*^9}, {
   3.785675875160664*^9, 3.7856759042384377`*^9}, 3.787231036231483*^9, 
   3.792775559346702*^9, 3.792775644727497*^9, 3.792776457696332*^9, 
   3.792777790456131*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"33047597-95e3-4aca-9c80-912bd2533ff2"],

Cell[BoxData["\<\"fig2.png\"\>"], "Output",
 CellChangeTimes->{{3.785675815207778*^9, 3.78567582904993*^9}, {
   3.785675875160664*^9, 3.7856759042384377`*^9}, 3.787231036231483*^9, 
   3.792775559346702*^9, 3.792775644727497*^9, 3.792776457696332*^9, 
   3.792777790837578*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"c0c57bb7-77e5-4678-a2f0-fff27b89ce20"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1366, 680},
WindowMargins->{{Automatic, 0}, {Automatic, 40}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 170, 3, 45, "Subsubsection",ExpressionUUID->"ba009f4a-c084-493c-8fbe-1f927f2ad5f3"],
Cell[CellGroupData[{
Cell[775, 29, 9563, 252, 532, "Input",ExpressionUUID->"0485a2c1-0f53-4c3d-92e1-758680f3f015"],
Cell[10341, 283, 26098, 533, 201, "Output",ExpressionUUID->"7abeece4-baf8-4c9c-8067-b37d22ac9a6a"],
Cell[36442, 818, 29300, 617, 205, "Output",ExpressionUUID->"fd79b702-2e36-4256-b716-73b2aab4d2dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65779, 1440, 28795, 637, 626, "Input",ExpressionUUID->"41268b53-9e24-4460-8306-32acbc2c0f8a"],
Cell[94577, 2079, 30114, 604, 239, "Output",ExpressionUUID->"ab441eef-d095-4325-a280-43d14d2ec0dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124728, 2688, 1603, 37, 73, "Input",ExpressionUUID->"13aebac8-a831-4bf0-a49d-076741860cc0"],
Cell[126334, 2727, 24255, 513, 182, "Output",ExpressionUUID->"b82a48d4-1d8a-464d-bad2-69dd28f693de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150626, 3245, 657, 17, 73, "Input",ExpressionUUID->"40908d9b-51b0-4843-a3d5-a3d2ad9752e5"],
Cell[151286, 3264, 112079, 2283, 397, "Output",ExpressionUUID->"33047597-95e3-4aca-9c80-912bd2533ff2"],
Cell[263368, 5549, 361, 6, 92, "Output",ExpressionUUID->"c0c57bb7-77e5-4678-a2f0-fff27b89ce20"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> plots/plot_St_fig3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    488759,      10076]
NotebookOptionsPosition[    486532,      10027]
NotebookOutlinePosition[    486869,      10042]
CellTagsIndexPosition[    486826,      10039]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["B", "Subsubsection",
 CellChangeTimes->{
  3.79278126771541*^9},ExpressionUUID->"48dfb12c-53c5-4916-9054-ce9947018e82"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tck", "=", 
   RowBox[{"Thickness", "[", "0.02", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pb", "[", 
     RowBox[{"T_", ",", "B_", ",", "\[CapitalGamma]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Log", "[", "T", "]"}], "+", 
     RowBox[{"Re", "[", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"I", "*", "B"}], "+", "\[CapitalGamma]"}], 
          RowBox[{"2", "Pi", "*", "T"}]]}]}], "]"}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"noB", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"pb", "[", 
        RowBox[{"T", ",", "B", ",", "0"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"pb", "[", 
        RowBox[{"T", ",", "0", ",", "0"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"pb", "[", 
        RowBox[{"T", ",", "B", ",", "0.5"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"pb", "[", 
        RowBox[{"T", ",", "0", ",", "0.5"}], "]"}], "\[Equal]", "0"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"T", ",", "0", ",", "1.1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"B", ",", "0.01", ",", "1.1"}], "}"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<T/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
        "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<B/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
        "]"}]}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Small"}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", "Medium"}], ",", 
    RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(b)\>\"", ",", "Medium"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.09", ",", "1.03"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<\[CapitalDelta]=0\>\""}], ",", 
    RowBox[{"ContourStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Dashed", ",", "tck"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Darker", "[", "Green", "]"}], ",", "Dashed", ",", "tck"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "tck", ",", 
         RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Darker", "[", "Green", "]"}], ",", "tck", ",", 
         RowBox[{"Dashing", "[", "None", "]"}]}], "}"}]}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.785770863751081*^9, 3.785770873613451*^9}, {
   3.785770929342301*^9, 3.785771124675617*^9}, {3.785771158614249*^9, 
   3.7857711816194*^9}, 3.785771231880077*^9, {3.785771357611068*^9, 
   3.7857713732730513`*^9}, {3.785771445142251*^9, 3.785771467340973*^9}, {
   3.7857715097374477`*^9, 3.785771563547523*^9}, {3.785771604868332*^9, 
   3.785771678961076*^9}, {3.785771794142336*^9, 3.785771795016815*^9}, {
   3.7858504967336884`*^9, 3.785850497996623*^9}, {3.785850555942663*^9, 
   3.785850559216776*^9}, {3.785850589448698*^9, 3.7858506367997103`*^9}, 
   3.79278011724435*^9, {3.7927812888341312`*^9, 3.792781296588636*^9}, {
   3.792781414176281*^9, 3.792781444316773*^9}, {3.792781520683683*^9, 
   3.7927815942817802`*^9}},
 CellLabel->
  "In[484]:=",ExpressionUUID->"fb8d68ac-6f49-4fe3-8486-44cf23c44c16"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxlmAk0lV/UxiUpJIoSjUIUqUSEbBkSmZIo6W+OBkUJKSlJGUpJKSJpEDLP
Q5kyD5ln7tB1X8MdS1Ep383Xe3xrfVZrtX7r2etwztnn2fvdko7nLVy4ubi4
qhdwcf39P0fo1qcPzC3wdTL06LY9NMj89edRurMHxFbYtN3lcNe+dZ371gVB
1Azz2Bl1GuwrEUiwuh8G/8XJcuVp0IBmq/9YKuw+aMycu0nXxOOjIKboPqta
iwbklw/Bb2c0pBxbFNqhTYO3HVJt96/FwppLsjoL9WhQTpb/QJaPB8c3L7O0
99PAY31WzrT/S1i20/rhf2b4eq8gRjB3tticBloZ70+NRL6CqkGtoS+HaEBf
cUrRh/UGapZs/qlxjAaWHds/X+JNgzStMnG3M/j66XAkbsPktvM0EHiyascA
dyaMETMPRHnTIObp358s0B5PfnjzJg1WHfekEa9nwx9t2Y3m4fjvzwW5tDSb
gFgaNOzQV3xtkQdythGV397SwJUUpqFnmA/nuKJ+t+bQQHg8Ydl4Qj5ss/+x
PqyAc15eUioBLgVw7bKlqlkFDYwipQ0jpYsg/M7OwOEeGvCJTbnU9haBysqx
wyfINCg+4qEu4FoCoRnTnH80uKX+9qb62xIQHs63cJyhwRsC39MKjffQLx/U
6b6K/m9/H4BP+875OBk6vHrhzrysVQ4973kC0kzpUL3366uY4nLIMB1cO2JP
/7ffCvBwTmfnBtLh9IsTETwtFTDtXja0OYwObgyPFx/WVIKpVeMaqSf0f/v/
CLNi0olXaXTwMlD5xGz8CLxTDz+ZL2WA2pPEgy9KqmHF77h3j1UZwDtYyVIr
rIWeZ494+x4w/u23Hhbs+ar8rJ0BDma+QTOa9dD90mMvfw8D/Ietz3fEN8Bt
ymx0/WomJHb4L3ZIb4IYI90Wf28mxFR+CKgKaQZLwdtGSfHMf/ttAeM11jdX
lTKh9M3as+7arRCqH7++QpgFDocFv9xsaIUqMftQF1nWv/22wdmH0CBnyIIc
o0sxJ2vaINUo7sBTMxZMLz5yxUKsHZYbT/pk27CA1+9cfL5NBygbfhelhLL+
7b8Tbuc8M499w4K8XvGO/NlOMF5aE7q0kgUqKYRaZZduMBOx9jo+wfp3/93g
LN3GR2azYNeUxdsXRd1AKBu6yTvJghBmg3zGj27o/vI3Y1mw7e/tkXtg6eJl
ce+E2fDpVG1sf2QvFIpuUYD17H/n1wcjpq8Nbm1lg5vTIl7vbf1QwD/S91GD
Dbxxo4wDYf2gvZH6qlSbDf2NZQPl+gOgtn9HG8GQDZE8+2kt0QMwxWW2hW3C
hqC5fBoA3f789iJTNnQ4kn64lg1AiUt4dpwZG9bsXJbamTMIBtbEClNrNiQu
+7uhQUj8U7WIfZQNLy2PqtxSGAJ2ENZgZcMG/j8RWtmEIXAa4Ikrs2VD2dz9
DMMvIwVa8Qk2+Ng8iG6VJIBqjv6eNI6uZTC2NSafAHsySjQZx9ngX219tdqa
CCax/YtvWbFBqrhvk9Q0kZPvQw4yRmwIn3sHRNj3+s6jtRzu1NDNWfWDCFep
B+krOJy6dFq19ycR7fd/75sEp2rbtnersmF4M21C5ycJCskOqvyc8ysRDJfN
ryGDiyNP3ikeNhS6D+S7D5Ah+L5IymsuNrg++PgxjUKG6LfbjEv+sEC5OkTq
63cyui/LZXa/TN5/BrjUUBXbgOcHBTbsU0kTy2BBnKCZ9LVgCvjWW8h332PB
9tNj246Kj6D8eknOORmuMwJ9MnHYPWMWfFlpx15pNwLK/g/8DPaxQFDixgLN
ryOgqysY9pqHBfRSm5eqkVT0HqoeeTiMPqVCZ9uF8+Hnmf/yjQopcernz7sx
ISqCnRivisG9iZO3aE0MaCuXP2tUjKH32ShvaryjGQN9/sTv6psYoDiXfxjU
t5+YMVnMgLyjdtv3HR8FC5NSMQkPOlyU3X/KLXsU+RHDY1/TIfIoJHRX7eXj
+NvBufwcg427jgzxWdLAZ2CdXK3jGGiJ1AWenZqAY65WBcohY8DtePhUXdEE
2Fz9e+FjELIo+G619QRgH1M+sgbHwDPcOyNy5wTIGicTv4mPg+shydHnNeOg
TStraNAfBz/RdAOS3zj8IPPuu3toHMLXmCSpnRwHt5N/f8bhfO4MrUdrHHbf
+KH+s3wcZqWVFUsejYE/9zviMsY4zF2fxhjEC7QXNG2dgDj7izqZZaNQnegf
/dVlAsrXUbPKtEYh2PM4V27QBJy+7MQj8huDymY7xdyICWivDaispmAQPPd+
JmDdjnEN9VQMZvvYI+KsCVB0eM3lvAgDmspucfJSTt2bs2UqPPp7PIY0eIYp
u1FlqPD5SX2y0kEazPALv6jYSAWKSfHyWBMaPKh3UDGWoEJwpq3K1B0a2Ayv
rtALGAGqoXhdSiINbp/eInhbbQRezb1HGlhfL6NLnKaA/VMJz+lJGuT/eMen
eJAC8r5PsOece2q/f/H5CW0K2Fi1yBycpYF+cHuwhTwFrgmoLUnWpUP61R0n
tG0+g239Sv0wOzrMpdeCz1Czh+DjdJcOelc0V7o5k8EyOvC6dgQdhNwMVlSf
IIOxipyweykdKr/9rYAkMHzWeL25gw6U9wvXGZwhwXYdVY3vixhQ83zdFc1k
Inw5puEtLMyAuWO7SYSxQx4811Yy4ECRS7yPOxEq5g6KAVG/H09+X8bh73rv
vQ4zwMLddQGjZxiUZZ9es7RlgHNe6c7AkGF43/Y5KOMUA47cbDdaIjQMWBCv
hN1dBlQVvh6hNg3Ccr/SVwaJDLCUuMDIERiEa4+czL++Z8CKmnNJ6uP9IFjp
nEWqZIC9jX25dFE/tDb9/WGAsY50HNW0Hy6efWW9icAAvQDZ1JG7fbDeZHp0
eJIBrIPc4BbfC7u0A1zZPEwwnxB8U0zoAWVPkRBPMSYoUwZdxYR74IZHemH+
Jia4UPTVva50w+zmteeqtJlwuO1E9X8TnZDsveMnwYAJc2kR2Qmxb3ve6Bkz
QbIx0o3LvBOG8/8aEhOC64LGha3a4Zhz3sOXnkxIcD0sqLO2HTLLb5RuvcCE
uecg2g4pZxMmcznsTOibeMTfDiIy1zX1HzLhaPwmKZXKT1BTYdScHs2EufZo
2ydIKBP4MRzLhLiHzRdOereAqJTv4tuZTMit0XWPUG+EAxeKg7ULmDDK/Hvi
DVAhvrlH7D1nv4POhWum6sArw6znv3rO/p79Ip1+UQM8dYQVy9uYUFf0SXHj
7mpQuM9tvaSHCXpbHFLTo6ogeevA/pIhJog9Db0X+L0CeOsfux0YYcJcOqiX
g0n0xVkYZ8LBQZm2pqelEPrfR/6bdE7dr13vSLlQDMWLEtMWTXJ8LvZvhuZD
eCZPmtoUEwY1z/eWaWTDY9vKXVHTTBCZfnr/ZEcmaPnZBNr9ZgIn+c9uFUwG
0yjFoGN/mGDx2TqSb3UCRKUFHKzicGKUwtUm5WfwhGy9/dssE67MHWgQCHpd
qRLmYv0/5v5msUTR/hliv1Yer+ip5+CXHnmzjsP478P1G1sgQk8oC7Fdgvz4
+m9ZKB7fD65XPDr1zJ+3BPHzpVZT1rQSFI+fF65zLWiwHLhWidhDUzuwjl2J
4vH7wPWNqnYDPn61iO9f6FriQq9F8fh947q2+6SDqHcT4sy3pyMWjDWheDyf
kN6m59Vb2IrYjTnLb/alFcXj+Yrr5WcjCt7s7kDsG2pkus6jA8Xj7wPXWxf3
//TK7UJ8R+bRgwl6F4rH3x+uExOltXSVehE/KSd0Fp3pRfH4+8Z11t7zN5Zn
9iN+e3zr6jtj/Sge9xN0/n1FHwnbhhAXfvc6buU6hOJxv8J1YS+eJempBMR1
D8ripUcIKB73R3Q/t5NkPoiSEJ9dtcjz8k4Sisf9F9dXdxkbvD5MRjzplBJp
70FG8bi/43rCpi9u4ZHzfDXLLNcg4zOKx+sHrst5RIdebJtnntnJLkUGBcXj
9Qrlw3vNdzbCVMThxjFTK7dRUTxeH3FdTYDcvM8MQywaA+K/z2AoHq/HKH+O
3mbK3RtF/AyjqFNSRlE8Xu9x/cAbheXCzfMsrRJq2zg2huLx/gLl29c2pSmB
CcTvArdfy5abQPF4P4PrR/f5WA4b0RArt3Y+f+pKQ/F4/4Ty895a7+oQOuLS
dX4V19/QUTzer6H3NFgR/a5unvXObPjsOsJA8Xh/iOvTUTmD9QtZiE/aOgbK
rmCheLwfxfX3GsHue1/Os/xCFZHYrPl4vP9F/kY++idTh42Ymbz41bJD8/y/
fTgbJofJys6WZOSn3xNeH7h8iAz9hJSwwcOxUNcltCfenAzcDxfYOnklgG96
eRGvKRn5qVes0tU/+8nwW6bXW3dDFujSNPez9MmgFlz8o2IwCzol3fSn95KR
nybP+SQZUtrdeDPFC+GGb5JU2y4y5AhetTqsVwJvbF2W5iuRIdQpy35/QQls
F7vVkypLRv6qx5/4p1SCDBF7L4rYqVcC3YuhZylChlaz2KzEw1WwjLTXxIOX
jPw1BJPoIXK+L5aMm0TmFNSAeYSJgA1Ggt0tg8X3ftcB9cn+lxeHSMhf5WJG
fzl1kqDvsOa3SolGOFrx/UTvOxJoeGpZLCe1wG+jvAPvk0nIX2+f/qB2NIkE
DEXH6g6nT+j7ZppfoDwTWqHAKUPTyIsEtby5rSENbWBlOejRfZaE/Nal+1ZH
nx0JXLkzX9CD22GPjmLAjDoJPrp9O1Tb3QHw2nHDd2kS8lsn22GlvBkiBORy
ZajWd8FlYkiFxC/O99VqJc9fXV0wXtvgUd5KRH4b1j4o8ySPCHkhX3iXNPTA
mQx/N77LRJjZGft2+mAfJ89Ff305R0R+Gx3v1G5wigh/fLh7n2T2oe8/gdHa
TCHRfrgCSYypVUQwLxy5uD9sAMxc7xyP/01A/hve9ainM4wABDkF+SrOd+iX
DWsvKVwhgFXjhBXbeggG5/onjq9qtoj3+AzBvWtjgeY/h5EfR5b1mgmWDoNb
VSWcWE1A36uafCqqulJEiEgWusyiD4EOl9q2KWciEJSVdKnNQ8ifw5vTfF64
DMFzW1d58ggRYl4m6MovH4Iwv4SnV3eToOeU0JrV5waRPzftuihvITMIV+O2
JoRwkdH3t0UqK9/EngxNA7skPeUGoParUMDmSjLIdls9FGrsR369nr1pob94
P/A1Hxhs8fuM5gGb7GM78pdRILZTb0h0qhceDIT3dmyhAFvt7bR/Yy/yb8In
tXbXsh44Xi6xyayFguYTTd7Zib6HRiDDjk9Z1KMbyPmnkla4jsChuvW1utu7
kZ/77t31cHZRF+hqyzZHfRlB85ACT6MUcy0q3LrwJH2Lfwc4eSZI9J+jQvyY
iNjonnbk79+DbyjcaG2Dc97xdXZ9VDSPSRR3D86kUGGoPNGFuaENThOGT138
SQVfEcP1eyc/gThRaEptO4bmPQuy97zqN8Fg6Zk9CkKURgj2VmrxPIuB/3T2
f/7HGsFzzUL6Rk8MzZueS7Vw7w7CQDjQnrferhb6aqSkR8Mx0FjZxXu5rxoW
K8SmLo7A0HzLMNyCoPkAg1+Od/58OFEJ0RklabvvYWhetkuZtGUyjBOf4hso
M14OG+8fc14VgsFMwb17HY5lMOm9UFwqCEPzuM3dU53rb2DgmbnamCL9Hmx2
fS1TuoaBY71VWh25CMymL4wrXsLQPFBhjVLy2AUMrIvyex3uFAL5UN3yaQ8M
jAt3dY8eygVMMplbxhlD88i98TwC15ww6JSITxX8kgMhkRtdfzhicOlWMiYk
nQ1v5hIAQ/PNb9pGUby2GATyHevmTU2H4+kWmWVHMDQf9XZSW7WSw6YUff6I
x2lwe1UBy84S//uSgbVlzfiAKQaXr6+2fWTyGpgGKwJqjDA0nz0w2fs7xBCD
puYhqwXViRwfcr9mcgADngltOVZ4AgR1XVxxcj+G5r3P7QqF9PQxMBRNvS33
LQaaf4b7yOhhkG+XJGbtEw20ppM7BXUxNE/mkTuYtFYHg+gW2akbYfdhImvh
2OF9GLR9OVbw2SkMxMjuSXXaGJpXOxPE8rQ4vJZba4hKOQeG4gfu9wEGz9T1
n7W92QIx6cZd2RyWFMY2pv6f+nT0rpJmDKePEli1PNFWOBZxkbWUe+7LBBSP
1ydcr8pKVzEvyUS8bnWprohhNmK8PuG8cH2fTkh2MeITQVRzY+1StD5ej3B9
U/UCOZJlJWJT3yUZlWuqEOP1CGedX4/T/c1rEZ9Lj1OxE6tD6+P1CNcddyqo
SBg3Ib5HUSr9taIZMV6PcK7IIZ4YeNmK2FrQWdJ4cRtaH68/uN5mKv8iWbID
sevbdGeJW/OM1x+cSWOXKD7PuxD76P5IGuXuRuvj9QfX2UHlsvvX9SK+Paw7
kX99nvH6g/OCjQJnRGP7EUdfvqd4608/Wh+vN7i+vORIOnn1EOIk0T7Pw1fn
Ga8vOEtaJbAzHxMQF2RI5Un+JKD18XqC6098L8UAP2l+PRnVmSmNecbrCc4b
ayRKNxuSEdMuDK4j+JHR+nj9wPW3IuVDgnfm2av8BtQUzTNeL3De4eAyO1kz
zzOCsg5p0xS0Pl4fcL0wnV9ycBEVcdDxpsAo1XnG6wHO2jMZOlWc947z0mTP
V1e8598j3u+j/DY84pxycxRx1PdVNY5584z3+zibR/+89aByntfqlWKGk2No
fbzfx/VeyvMk3wUTiF89cODbuWue8X4fZ3sl/Xo7bRpiBQKv/OoLNLQ+3u/j
+mjA+Pj+ADriXIV3xrOZ84z3+zh7NEcsVfwwz5p+h85RmQy0Pt7v4/q0hIri
yt/zTHb6VXtSjDWfv//6fZz3KdNl/8TNcxJ/y9H+fBZaH+/3cX3RQFmh5142
4jNZCWMmVvOM9/v/A4/m8Rg=
    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 1], Thickness[0.02], Dashing[{Small, Small}], CapForm[
        "Butt"], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176, 177}]},
       RowBox[{
         RowBox[{
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "]"}], "+", 
           RowBox[{"Re", "[", 
             RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                 RowBox[{
                   FractionBox["1", "2"], "+", 
                   FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["B", HoldForm]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}], "]"}]}], "\[Equal]", 
         "0"}]],
      Annotation[#, Log[
          HoldForm[$CellContext`T]] - PolyGamma[0, 
         Rational[1, 2]] + Re[
          PolyGamma[0, Rational[1, 2] + Complex[0, 
              Rational[1, 2]] Pi^(-1) HoldForm[$CellContext`B]/
            HoldForm[$CellContext`T]]] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
        Dashing[{Small, Small}], CapForm["Butt"], LineBox[CompressedData["
1:eJwN0Gk2ggEAAMCvVPdwJe+5QAfgbhEhlSzZ2ij7msoaiRCF+TEXmPH49MRU
KAiCSRLMMEuSOeZJscAiS6RZJkOWHCvkWWWNdTYosMkW2+ywS5ESZSpU2WOf
GnUOOOSIY0445YxzLrjkimsa3NCkRZtb7rjngUee6PDMC11e6fHGO30++OSL
Ad/8MGTEL38EAkOEGSNClBj/TzpEHA==
         "]]},
       RowBox[{
         RowBox[{"Log", "[", 
           TagBox["T", HoldForm], "]"}], "\[Equal]", "0"}]],
      Annotation[#, Log[
         HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm["Butt"], 
        LineBox[CompressedData["
1:eJwV0cVSQgEAQNHnysJusTCxAQO7u0XERsXGwP9feVycmbu/kVwh9VMUBEGe
YlFCKWWUE6KCSqqopoZa6qingUaaaKaFVsK00U4HnXQRoZseeumjnwGiDDLE
MCOMMsY4MeIkmGCSKaZJMsMsc8yzwCJLLLPCKmuss8EmW2yzwy577HPAIUcc
c8IpKc5Ic06GCy654pobbrkjyz0PPJLjiWdeeOWNdz7I88kX3/xPKvDLH3hh
Gys=
         "]]},
       RowBox[{
         RowBox[{
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "]"}], "+", 
           RowBox[{"Re", "[", 
             RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                 RowBox[{
                   FractionBox["1", "2"], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"0.5`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["B", HoldForm]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}], "]"}]}], "\[Equal]", 
         "0"}]],
      Annotation[#, Log[
          HoldForm[$CellContext`T]] - PolyGamma[0, 
         Rational[1, 2]] + Re[
          PolyGamma[
          0, Rational[1, 2] + 
           Rational[1, 2] 
            Pi^(-1) (0.5 + Complex[0, 1] HoldForm[$CellContext`B])/
            HoldForm[$CellContext`T]]] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], Dashing[
        None], CapForm["Butt"], LineBox[CompressedData["
1:eJwNxmkyggEAANDPUbqSGRdwgAyRJYmU0iJkyZotkV2yRYm6l/fjzbzQ6Nhw
eCgIghHGZYIIk0wRZZoZZpkjxjxxFkiwyBJJlkmRZoUMWVbJkadAkTVKrLPB
JmW22GaHXSrssc8BhxxxTJUTTjnjnAtqXFLnimsa3HDLHfc88MgTzzR5ocUr
b7zzwSdtvvimQ5cfevzyR58B/3aqNdU=
         "]]},
       RowBox[{
         RowBox[{
           RowBox[{"Log", "[", 
             TagBox["T", HoldForm], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "]"}], "+", 
           RowBox[{"Re", "[", 
             RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                 RowBox[{
                   FractionBox["1", "2"], "+", 
                   FractionBox["0.07957747154594767`", 
                    TagBox["T", HoldForm]]}]}], "]"}], "]"}]}], "\[Equal]", 
         "0"}]],
      Annotation[#, Log[
          HoldForm[$CellContext`T]] - PolyGamma[0, 
         Rational[1, 2]] + Re[
          PolyGamma[
          0, Rational[1, 2] + 0.07957747154594767/HoldForm[$CellContext`T]]] == 
       0, "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.01},
  AxesStyle->GrayLevel[0],
  BaseStyle->GrayLevel[0],
  DisplayFunction->Identity,
  Epilog->InsetBox[
    BoxData[
     FormBox[
      StyleBox["\"(b)\"", Medium, StripOnInput -> False], TraditionalForm]], {
    0.09, 1.03}],
  Frame->True,
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
       StripOnInput -> False], TraditionalForm], None}, {
     FormBox[
      StyleBox[
      "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
       StripOnInput -> False], TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Medium,
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Small,
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
  PlotLabel->FormBox["\"\[CapitalDelta]=0\"", TraditionalForm],
  PlotRange->{{0, 1.1}, {0.01, 1.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.785771062696278*^9, 3.785771125406972*^9}, {
   3.785771165315157*^9, 3.785771182296093*^9}, 3.785771232882793*^9, {
   3.785771366893887*^9, 3.78577137398726*^9}, {3.7857714503110447`*^9, 
   3.7857714681893387`*^9}, 3.785771520036018*^9, 3.785771555384491*^9, {
   3.785771611547462*^9, 3.785771624431601*^9}, {3.7857716569038963`*^9, 
   3.785771679871284*^9}, 3.7857717970216913`*^9, 3.785840626743106*^9, 
   3.7858436458043833`*^9, 3.785850518076672*^9, {3.785850607809785*^9, 
   3.7858506378019047`*^9}, 3.792780121751679*^9, {3.792781419282571*^9, 
   3.792781445188438*^9}, {3.792781522777645*^9, 3.7927815952099447`*^9}, 
   3.792782160255218*^9},
 CellLabel->
  "Out[487]=",ExpressionUUID->"c79522fc-da4d-4dab-92f3-3b6c5103a6a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tckn", "=", 
   RowBox[{"Thickness", "[", "0.009", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legend", "=", 
  RowBox[{"LineLegend", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Dotted", ",", "tckn"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Green", "]"}], ",", "Dotted", ",", "tckn"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "tckn"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Green", "]"}], ",", "tckn"}], "}"}], ",", 
      "White"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(d\), \(\(1\)\(\\\ \)\)]\)clean\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(d\), \(2 \((3)\)\)]\) clean\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(d\), \(\(1\)\(\\\ \)\)]\)with \
\[CapitalGamma]/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.5\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(d\), \(2 \((3)\)\)]\) with \[CapitalGamma]/\!\
\(\*SubscriptBox[\(T\), \(c\)]\)=0.5\>\"", ",", "\"\<\>\""}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.7857713393053102`*^9, 3.785771340927477*^9}, {
   3.785771383161747*^9, 3.785771404399582*^9}, {3.7857714842418947`*^9, 
   3.785771497308234*^9}, {3.785771692341395*^9, 3.785771732253665*^9}, {
   3.785850561609775*^9, 3.785850566097108*^9}, 3.785850603186449*^9, {
   3.785850655622283*^9, 3.785850673112156*^9}, {3.792781308358288*^9, 
   3.792781378282338*^9}, {3.792781626604847*^9, 3.7927816684639807`*^9}},
 CellLabel->
  "In[488]:=",ExpressionUUID->"383ce8d6-194d-4c99-97da-0e958b1ffc8c"],

Cell[BoxData[
 TemplateBox[{
  "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(\\(1\\)\\(\\\\ \\)\\)]\\)clean\"",
   "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(2 \\((3)\\)\\)]\\) clean\"",
   "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(\\(1\\)\\(\\\\ \\)\\)]\\)with \
\[CapitalGamma]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.5\"",
   "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(2 \\((3)\\)\\)]\\) with \
\[CapitalGamma]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.5\"","\"\""},
  "LineLegend",
  DisplayFunction->(StyleBox[
    StyleBox[
     PaneBox[
      TagBox[
       GridBox[{{
          TagBox[
           GridBox[{{
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 0, 1], 
                  Dashing[{0, Small}], 
                  Thickness[0.08099999999999999]], {
                  LineBox[{{0, 10}, {40, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 0, 1], 
                  Dashing[{0, Small}], 
                  Thickness[0.08099999999999999]], {}}}, AspectRatio -> Full, 
               ImageSize -> {40, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 
                   NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                  Dashing[{0, Small}], 
                  Thickness[0.08099999999999999]], {
                  LineBox[{{0, 10}, {40, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 
                   NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                  Dashing[{0, Small}], 
                  Thickness[0.08099999999999999]], {}}}, AspectRatio -> Full, 
               ImageSize -> {40, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 0, 1], 
                  Thickness[0.08099999999999999]], {
                  LineBox[{{0, 10}, {40, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 0, 1], 
                  Thickness[0.08099999999999999]], {}}}, AspectRatio -> Full, 
               ImageSize -> {40, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 
                   NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                  Thickness[0.08099999999999999]], {
                  LineBox[{{0, 10}, {40, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 
                   NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                  Thickness[0.08099999999999999]], {}}}, AspectRatio -> Full, 
               ImageSize -> {40, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[1]], {
                  LineBox[{{0, 10}, {40, 10}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[1]], {}}}, AspectRatio -> Full, 
               ImageSize -> {40, 10}, PlotRangePadding -> None, ImagePadding -> 
               Automatic, 
               BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
            GridBoxAlignment -> {
             "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> 
            False, GridBoxDividers -> {
             "Columns" -> {{False}}, "Rows" -> {{False}}}, 
            GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
            GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
           "Grid"]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
        AutoDelete -> False, 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
        GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
      Alignment -> Left, AppearanceElements -> None, 
      ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
     LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
    Background -> Automatic, StripOnInput -> False]& ),
  Editable->True,
  InterpretationFunction:>(RowBox[{"LineLegend", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[0, 0, 1], Editable -> False, Selectable -> False], 
               ",", 
               RowBox[{"Dashing", "[", 
                 RowBox[{"{", 
                   RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
               RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[0, 
                 Rational[2, 3], 0], Editable -> False, Selectable -> False], 
               ",", 
               RowBox[{"Dashing", "[", 
                 RowBox[{"{", 
                   RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
               RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[0, 0, 1], Editable -> False, Selectable -> False], 
               ",", 
               RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[0, 
                 Rational[2, 3], 0], Editable -> False, Selectable -> False], 
               ",", 
               RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
           InterpretationBox[
            ButtonBox[
             TooltipBox[
              GraphicsBox[{{
                 GrayLevel[0], 
                 RectangleBox[{0, 0}]}, {
                 GrayLevel[0], 
                 RectangleBox[{1, -1}]}, {
                 GrayLevel[1], 
                 RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
               "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
               FrameStyle -> GrayLevel[0.6666666666666666], FrameTicks -> 
               None, PlotRangePadding -> None, ImageSize -> 
               Dynamic[{
                 Automatic, 1.35 CurrentValue["FontCapHeight"]/
                  AbsoluteCurrentValue[Magnification]}]], 
              StyleBox[
               RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> False]], 
             Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
             Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
             With[{Typeset`box$ = EvaluationBox[]}, 
               If[
                Not[
                 AbsoluteCurrentValue["Deployed"]], 
                SelectionMove[Typeset`box$, All, Expression]; 
                FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                FrontEnd`Private`$ColorSelectorInitialColor = GrayLevel[1]; 
                FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                MathLink`CallFrontEnd[
                  FrontEnd`AttachCell[Typeset`box$, 
                   FrontEndResource["GrayLevelColorValueSelector"], {
                   0, {Left, Bottom}}, {Left, Top}, 
                   "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
             Automatic, Method -> "Preemptive"], 
            GrayLevel[1], Editable -> False, Selectable -> False]}], "}"}], 
       ",", 
       RowBox[{"{", 
         RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}]}], 
     "]"}]& )]], "Output",
 CellChangeTimes->{{3.78584062904532*^9, 3.7858406485050383`*^9}, 
   3.7858436483133087`*^9, 3.7858506051501017`*^9, {3.78585066258949*^9, 
   3.785850673549968*^9}, 3.792780124182651*^9, {3.792781315016259*^9, 
   3.7927813788104267`*^9}, {3.792781631444265*^9, 3.792781669217469*^9}, 
   3.7927821627707*^9},
 CellLabel->
  "Out[489]=",ExpressionUUID->"238f4580-19d7-4532-ad0b-7fdba88aabb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NOB", "=", 
  RowBox[{"Grid", "[", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"noB", ",", "legend"}], "}"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7857717864193974`*^9, 3.78577180209798*^9}, {
  3.785771840489674*^9, 3.78577184168784*^9}},
 CellLabel->
  "In[490]:=",ExpressionUUID->"191bf453-4fb1-48b0-ab8c-78ba7924760a"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxlmAk0lV/UxiUpJIoSjUIUqUSEbBkSmZIo6W+OBkUJKSlJGUpJKSJpEDLP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        "], {{}, {}, 
         TagBox[
          TooltipBox[
           {RGBColor[0, 0, 1], Thickness[0.02], Dashing[{Small, Small}], 
            CapForm["Butt"], 
            LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
             17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
             33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
             49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
             65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
             81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
             97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 
             110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 
             123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 
             136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 
             149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
             162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 
             175, 176, 177}]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"Re", "[", 
                 RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["B", HoldForm]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}], "]"}]}], "\[Equal]", 
             "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + Re[
              PolyGamma[0, Rational[1, 2] + Complex[0, 
                  Rational[1, 2]] Pi^(-1) HoldForm[$CellContext`B]/
                HoldForm[$CellContext`T]]] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 
             NCache[
              Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
            Dashing[{Small, Small}], CapForm["Butt"], LineBox[CompressedData["

1:eJwN0Gk2ggEAAMCvVPdwJe+5QAfgbhEhlSzZ2ij7msoaiRCF+TEXmPH49MRU
KAiCSRLMMEuSOeZJscAiS6RZJkOWHCvkWWWNdTYosMkW2+ywS5ESZSpU2WOf
GnUOOOSIY0445YxzLrjkimsa3NCkRZtb7rjngUee6PDMC11e6fHGO30++OSL
Ad/8MGTEL38EAkOEGSNClBj/TzpEHA==
             "]]},
           RowBox[{
             RowBox[{"Log", "[", 
               TagBox["T", HoldForm], "]"}], "\[Equal]", "0"}]],
          Annotation[#, Log[
             HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], LineBox[CompressedData["
1:eJwV0cVSQgEAQNHnysJusTCxAQO7u0XERsXGwP9feVycmbu/kVwh9VMUBEGe
YlFCKWWUE6KCSqqopoZa6qingUaaaKaFVsK00U4HnXQRoZseeumjnwGiDDLE
MCOMMsY4MeIkmGCSKaZJMsMsc8yzwCJLLLPCKmuss8EmW2yzwy577HPAIUcc
c8IpKc5Ic06GCy654pobbrkjyz0PPJLjiWdeeOWNdz7I88kX3/xPKvDLH3hh
Gys=
             "]]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"Re", "[", 
                 RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.5`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["B", HoldForm]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}], "]"}]}], "\[Equal]", 
             "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + Re[
              PolyGamma[
              0, Rational[1, 2] + 
               Rational[1, 2] 
                Pi^(-1) (0.5 + Complex[0, 1] HoldForm[$CellContext`B])/
                HoldForm[$CellContext`T]]] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 
             NCache[
              Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
            Dashing[None], CapForm["Butt"], LineBox[CompressedData["
1:eJwNxmkyggEAANDPUbqSGRdwgAyRJYmU0iJkyZotkV2yRYm6l/fjzbzQ6Nhw
eCgIghHGZYIIk0wRZZoZZpkjxjxxFkiwyBJJlkmRZoUMWVbJkadAkTVKrLPB
JmW22GaHXSrssc8BhxxxTJUTTjnjnAtqXFLnimsa3HDLHfc88MgTzzR5ocUr
b7zzwSdtvvimQ5cfevzyR58B/3aqNdU=
             "]]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"Re", "[", 
                 RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox["0.07957747154594767`", 
                    TagBox["T", HoldForm]]}]}], "]"}], "]"}]}], "\[Equal]", 
             "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + Re[
              PolyGamma[
              0, Rational[1, 2] + 
               0.07957747154594767/HoldForm[$CellContext`T]]] == 0, 
           "Tooltip"]& ]}], {}},
      AspectRatio->1,
      AxesLabel->{None, None},
      AxesOrigin->{0., 0.01},
      AxesStyle->GrayLevel[0],
      BaseStyle->GrayLevel[0],
      DisplayFunction->Identity,
      Epilog->InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"(b)\"", Medium, StripOnInput -> False], 
          TraditionalForm]], {0.09, 1.03}],
      Frame->True,
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}, {
         FormBox[
          StyleBox[
          "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}},
      FrameStyle->GrayLevel[0],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      FrameTicksStyle->Medium,
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->Small,
      LabelStyle->{FontFamily -> "Helvetica", 
        GrayLevel[0]},
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
      PlotLabel->FormBox["\"\[CapitalDelta]=0\"", TraditionalForm],
      PlotRange->{{0, 1.1}, {0.01, 1.1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}], 
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(\\(1\\)\\(\\\\ \\)\\)]\\)clean\"",
       "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(2 \\((3)\\)\\)]\\) clean\"",
       "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(\\(1\\)\\(\\\\ \\)\\)]\\)with \
\[CapitalGamma]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.5\"",
       "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(2 \\((3)\\)\\)]\\) with \
\[CapitalGamma]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.5\"","\"\""},
      "LineLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          TagBox[
           GridBox[{{
              TagBox[
               GridBox[{{
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                   Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                   Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                   Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                   Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {40, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                GridBoxAlignment -> {
                 "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                AutoDelete -> False, 
                GridBoxDividers -> {
                 "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}],
                "Grid"]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
           "Grid"], Alignment -> Left, AppearanceElements -> None, 
          ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"],
          LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
        Background -> Automatic, StripOnInput -> False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> GrayLevel[0.6666666666666666], FrameTicks -> 
                   None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                GrayLevel[1], Editable -> False, Selectable -> False]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}]}], 
         "]"}]& )]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.785771802434577*^9, 3.785771808379044*^9}, 
   3.7857718422801733`*^9, {3.785840632178588*^9, 3.785840650053838*^9}, 
   3.7858436509403048`*^9, 3.7858507186763353`*^9, 3.79278012899298*^9, 
   3.792781689931313*^9, 3.792782164889627*^9},
 CellLabel->
  "Out[490]=",ExpressionUUID->"2d85bd4f-373e-4e3d-96c3-500247ca1c3c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The effect of SOC - A", "Subsubsection",
 CellChangeTimes->{{3.792780019830491*^9, 3.7927800223119698`*^9}, {
  3.792780074822919*^9, 
  3.792780075304677*^9}},ExpressionUUID->"1e816219-decb-471e-8041-\
e9df23698b72"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pb2", "[", 
     RowBox[{
     "T_", ",", " ", "\[CapitalDelta]_", ",", "\[CapitalGamma]0_", ",", 
      "\[CapitalGamma]1_", ",", "\[CapitalGamma]2_", ",", 
      "\[CapitalGamma]3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "+", 
     RowBox[{"Log", "[", "4", "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[CapitalGamma]0", "+", "\[CapitalGamma]1", "+", 
             "\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["T", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                 "\[CapitalGamma]0", "-", "\[CapitalGamma]1", "+", 
                  "\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}], "2"], 
               "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}], "+", 
          RowBox[{"T", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[CapitalGamma]1", "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
               "\[CapitalGamma]0", "+", "\[CapitalGamma]2", "+", 
                "\[CapitalGamma]3"}], ")"}], "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"T", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]", " ", "T"}], "+", "\[CapitalGamma]0",
                "+", 
               RowBox[{"3", " ", "\[CapitalGamma]1"}], "+", 
               "\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}]}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                  "\[CapitalGamma]0", "-", "\[CapitalGamma]1", "+", 
                   "\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}], "2"],
                 "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}], 
           RowBox[{"4", " ", "\[Pi]", " ", 
            SuperscriptBox["T", "2"]}]]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "T"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
           "\[CapitalGamma]0", "-", "\[CapitalGamma]1", "+", 
            "\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}], "2"]}], "+", 
        RowBox[{"4", " ", "T", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalGamma]0", "+", 
           RowBox[{"3", " ", "\[CapitalGamma]1"}], "+", "\[CapitalGamma]2", 
           "+", "\[CapitalGamma]3"}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["T", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
               "\[CapitalGamma]0", "-", "\[CapitalGamma]1", "+", 
                "\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}], "2"], 
             "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], 
       ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", " ", 
          RowBox[{"(", 
           RowBox[{
           "\[CapitalGamma]0", "-", "\[CapitalGamma]1", "+", 
            "\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}]}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["T", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
               "\[CapitalGamma]0", "-", "\[CapitalGamma]1", "+", 
                "\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}], "2"], 
             "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}], ")"}], 
       " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Pi]", " ", "T"}], "+", "\[CapitalGamma]0", 
              "+", 
              RowBox[{"3", " ", "\[CapitalGamma]1"}], "+", "\[CapitalGamma]2",
               "+", "\[CapitalGamma]3"}], ")"}]}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["T", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                 "\[CapitalGamma]0", "-", "\[CapitalGamma]1", "+", 
                  "\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}], "2"], 
               "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}], 
          RowBox[{"4", " ", "\[Pi]", " ", 
           SuperscriptBox["T", "2"]}]]}], "]"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["T", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
             "\[CapitalGamma]0", "-", "\[CapitalGamma]1", "+", 
              "\[CapitalGamma]2", "+", "\[CapitalGamma]3"}], ")"}], "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"soc", "=", "0.8"}], ";", 
  RowBox[{"tck", "=", 
   RowBox[{"Thickness", "[", "0.02", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plotB", "=", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"pb2", "[", 
          RowBox[{
          "T", ",", "soc", ",", "0", ",", "0", ",", "\[CapitalGamma]", ",", 
           "0"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"pb2", "[", 
          RowBox[{
          "T", ",", "soc", ",", "0", ",", "\[CapitalGamma]", ",", "0", ",", 
           "0"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"pb2", "[", 
          RowBox[{
          "T", ",", "0", ",", "0", ",", "\[CapitalGamma]", ",", "0", ",", 
           "0"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"pb2", "[", 
          RowBox[{
          "T", ",", "\[CapitalGamma]", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CapitalGamma]", ",", "0.01", ",", "1.1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"T", ",", "0.01", ",", "1"}], "}"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<x/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
          "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<T/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
          "]"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Small"}], ",", 
      RowBox[{"FrameTicksStyle", "\[Rule]", "Medium"}], ",", 
      RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<(a)\>\"", ",", "Medium"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0.9"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"PlotLabel", "\[Rule]", "\"\<B=0\>\""}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Red", ",", "tck", ",", 
           RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", "Green", "]"}], ",", "tck", ",", 
           RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", "tck", ",", 
           RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "tck", ",", 
           RowBox[{"Dashing", "[", "None", "]"}]}], "}"}]}], "}"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"legendB", "=", 
     RowBox[{"LineLegend", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Red", ",", "tck"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", "Green", "]"}], ",", "tck"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"tck", ",", "Blue"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "tck"}], "}"}], ",", "White"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<x = \!\(\*SubscriptBox[\(\[CapitalGamma]\), \(1\((2)\)\)]\) on \
\!\(\*SubscriptBox[\(d\), \(1\((2)\)\)]\)(with \[CapitalDelta])\>\"", ",", 
         "\"\<x = \!\(\*SubscriptBox[\(\[CapitalGamma]\), \(1\((2)\)\)]\) on \
\!\(\*SubscriptBox[\(d\), \(2\((1)\)\)]\) (with \[CapitalDelta])\>\"", ",", 
         "\"\<x = \[CapitalGamma] on \!\(\*SubscriptBox[\(d\), \(1, 2, 3\)]\) \
(no \[CapitalDelta])\>\"", ",", 
         "\"\<x = \[CapitalDelta] on \!\(\*SubscriptBox[\(d\), \
\(1\((2)\)\)]\) (no \[CapitalGamma])\>\"", ",", "\"\<\>\""}], "}"}]}], 
      "]"}]}], ";"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"legendB", "=", 
    RowBox[{"LineLegend", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Black", ",", "tck"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "tck"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"tck", ",", 
          RowBox[{"Darker", "[", "Green", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "tck"}], "}"}], ",", "White"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<x = \[CapitalDelta] on \!\(\*SubscriptBox[\(d\), \(1 \((2)\)\)]\) \
(\[CapitalGamma]=0)\>\"", ",", 
        "\"\<x = \[CapitalGamma] on \!\(\*SubscriptBox[\(d\), \(1, 2, 3\)]\) \
(\[CapitalDelta]=0)\>\"", ",", 
        "\"\<x = \!\(\*SubscriptBox[\(\[CapitalGamma]\), \(1 \((2)\)\)]\) on \
\!\(\*SubscriptBox[\(d\), \(2 \((1)\)\)]\) \
(\[CapitalDelta]/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.8)\>\"", ",", 
        "\"\<x = \!\(\*SubscriptBox[\(\[CapitalGamma]\), \(1 \((2)\)\)]\) on \
\!\(\*SubscriptBox[\(d\), \(1 \
\((2)\)\)]\)(\[CapitalDelta]/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.8)\>\"", 
        ",", "\"\<\>\""}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"gridB", "=", 
  RowBox[{"Grid", "[", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"plotB", ",", "legendB"}], "}"}], "}"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.785838953390086*^9, 3.7858392892305927`*^9}, {
   3.7858393611707582`*^9, 3.78583938822324*^9}, {3.785839431428228*^9, 
   3.785839547035639*^9}, {3.7858396874951344`*^9, 3.7858396912005796`*^9}, {
   3.785839731842772*^9, 3.785839733169908*^9}, {3.785839786057699*^9, 
   3.785839810170698*^9}, {3.785839847009574*^9, 3.7858399223554993`*^9}, {
   3.785839967132717*^9, 3.7858399801404448`*^9}, {3.7858400262589893`*^9, 
   3.7858400397902308`*^9}, {3.785840076973379*^9, 3.785840080662711*^9}, {
   3.785840115623816*^9, 3.785840124697075*^9}, {3.785840341594658*^9, 
   3.785840387472929*^9}, {3.785840420495091*^9, 3.7858404766747627`*^9}, {
   3.7858405314257174`*^9, 3.7858405475024643`*^9}, {3.791804863658436*^9, 
   3.791804871409836*^9}, {3.791804921817498*^9, 3.791804981616757*^9}, 
   3.79278009655733*^9, {3.7927802394428368`*^9, 3.792780259820717*^9}, {
   3.792780391644273*^9, 3.792780482725047*^9}, {3.792780549812313*^9, 
   3.792780608432548*^9}, {3.792780639820565*^9, 3.792780741670018*^9}, {
   3.792780804343296*^9, 3.792780841065243*^9}, {3.792780873122904*^9, 
   3.792780934337597*^9}, {3.792781015521008*^9, 3.7927811347111883`*^9}, 
   3.792781182003957*^9},
 CellLabel->
  "In[491]:=",ExpressionUUID->"290974b9-5f9a-4667-a525-778a18c5cbe6"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxFmQk4VO/7xqVoUbRIiyVEVJaKIqo7UqIspUS0WCJtlEpJSIWUREVCkTYl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        "], {{}, {}, 
         TagBox[
          TooltipBox[
           {RGBColor[1, 0, 0], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], LineBox[{1, 2}], LineBox[{3, 4}], LineBox[{5, 6, 7}], 
            LineBox[{8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19}], 
            LineBox[{20, 21, 22, 23, 24, 25, 26, 27}], 
            LineBox[{28, 29, 30, 31, 32}], LineBox[{33, 34}], 
            LineBox[{35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
             49, 50, 51, 52, 53, 54, 55, 56, 57}], LineBox[{58, 59, 60, 61}], 
            LineBox[{62, 63, 64, 65, 66}], 
            LineBox[{67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
             81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
             97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 
             110, 111, 112}], LineBox[{113, 114, 115, 116}], 
            LineBox[{117, 118, 119}], LineBox[{120, 121, 122, 123}]},
           RowBox[{
             RowBox[{"EulerGamma", "+", 
               RowBox[{"Log", "[", "4", "]"}], "+", 
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "+", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1.2800000000000002`", "\[VeryThinSpace]"}], "-", 
                    
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}], "+", 
                    RowBox[{
                    TagBox["\[CapitalGamma]", HoldForm], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}]}],
                     ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    TagBox["\[CapitalGamma]", HoldForm]}], ")"}]}], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], 
                RowBox[{
                  RowBox[{"2.5600000000000005`", " ", 
                    TagBox["T", HoldForm]}], "-", 
                  RowBox[{
                    TagBox["T", HoldForm], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], "+", 
                  RowBox[{
                    TagBox["\[CapitalGamma]", HoldForm], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], 
                    ")"}]}]]}]}]], "+", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    TagBox["\[CapitalGamma]", HoldForm]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}], 
                    ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    TagBox["\[CapitalGamma]", HoldForm]}], ")"}]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], 
                RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], 
                    ")"}]}]]}]]}], "\[Equal]", "0"}]],
          Annotation[#, EulerGamma + Log[4] + Log[
              
              HoldForm[$CellContext`T]] + (
               2.5600000000000005` HoldForm[$CellContext`T] - 
               HoldForm[$CellContext`T] 
               HoldForm[$CellContext`\[CapitalGamma]]^2 + 
               HoldForm[$CellContext`\[CapitalGamma]] (
                  HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                   HoldForm[$CellContext`\[CapitalGamma]]^2))^
                 Rational[1, 2])^(-1) (
              HoldForm[$CellContext`T] (1.2800000000000002` - 
                HoldForm[$CellContext`\[CapitalGamma]]^2) + 
              HoldForm[$CellContext`\[CapitalGamma]] (
                 HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                  HoldForm[$CellContext`\[CapitalGamma]]^2))^Rational[1, 2]) 
             PolyGamma[
              0, Rational[1, 4] Pi^(-1) 
               HoldForm[$CellContext`T]^(-2) (
                HoldForm[$CellContext`T] (2 Pi HoldForm[$CellContext`T] + 
                  HoldForm[$CellContext`\[CapitalGamma]]) - (
                 HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                  HoldForm[$CellContext`\[CapitalGamma]]^2))^Rational[1, 2])] + 
            Rational[
              1, 2] (HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                HoldForm[$CellContext`\[CapitalGamma]]^2))^Rational[-1, 2] (
              HoldForm[$CellContext`T] 
               HoldForm[$CellContext`\[CapitalGamma]] + (
                HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                 HoldForm[$CellContext`\[CapitalGamma]]^2))^Rational[1, 2]) 
             PolyGamma[
              0, Rational[1, 4] Pi^(-1) 
               HoldForm[$CellContext`T]^(-2) (
                HoldForm[$CellContext`T] (2 Pi HoldForm[$CellContext`T] + 
                  HoldForm[$CellContext`\[CapitalGamma]]) + (
                  HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                   HoldForm[$CellContext`\[CapitalGamma]]^2))^
                 Rational[1, 2])] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 
             NCache[
              Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
            Dashing[None], CapForm["Butt"], 
            LineBox[{124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 
             135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 
             148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 
             161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 
             174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 
             187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 
             200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 
             213, 214, 215, 216, 217, 218}]},
           RowBox[{
             RowBox[{"EulerGamma", "+", 
               RowBox[{"Log", "[", "4", "]"}], "+", 
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "+", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox["\[CapitalGamma]", HoldForm], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}], 
                    "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1.2800000000000002`", "\[VeryThinSpace]"}], "+", 
                    
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]}], 
                    ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"3", " ", 
                    TagBox["\[CapitalGamma]", HoldForm]}]}], ")"}]}], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], 
                RowBox[{
                  RowBox[{"2.5600000000000005`", " ", 
                    TagBox["T", HoldForm]}], "-", 
                  RowBox[{
                    TagBox["T", HoldForm], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], "+", 
                  RowBox[{"3", " ", 
                    TagBox["\[CapitalGamma]", HoldForm], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], 
                    ")"}]}]]}]}]], "+", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    TagBox["T", HoldForm]}], " ", 
                    TagBox["\[CapitalGamma]", HoldForm]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}], 
                    ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"3", " ", 
                    TagBox["\[CapitalGamma]", HoldForm]}]}], ")"}]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], 
                RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], 
                    ")"}]}]]}]]}], "\[Equal]", "0"}]],
          Annotation[#, EulerGamma + Log[4] + Log[
              
              HoldForm[$CellContext`T]] + (
               2.5600000000000005` HoldForm[$CellContext`T] - 
               HoldForm[$CellContext`T] 
               HoldForm[$CellContext`\[CapitalGamma]]^2 + 
               3 HoldForm[$CellContext`\[CapitalGamma]] (
                  HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                   HoldForm[$CellContext`\[CapitalGamma]]^2))^
                 Rational[1, 2])^(-1) (
              HoldForm[$CellContext`\[CapitalGamma]] (
                 HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                  HoldForm[$CellContext`\[CapitalGamma]]^2))^Rational[1, 2] + 
              HoldForm[$CellContext`T] (1.2800000000000002` + 
                HoldForm[$CellContext`\[CapitalGamma]]^2)) 
             PolyGamma[
              0, Rational[1, 4] Pi^(-1) 
               HoldForm[$CellContext`T]^(-2) (
                HoldForm[$CellContext`T] (2 Pi HoldForm[$CellContext`T] + 
                  3 HoldForm[$CellContext`\[CapitalGamma]]) - (
                 HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                  HoldForm[$CellContext`\[CapitalGamma]]^2))^Rational[1, 2])] + 
            Rational[
              1, 2] (HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                HoldForm[$CellContext`\[CapitalGamma]]^2))^
              Rational[-1, 2] (-HoldForm[$CellContext`T] 
               HoldForm[$CellContext`\[CapitalGamma]] + (
                HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                 HoldForm[$CellContext`\[CapitalGamma]]^2))^Rational[1, 2]) 
             PolyGamma[
              0, Rational[1, 4] Pi^(-1) 
               HoldForm[$CellContext`T]^(-2) (
                HoldForm[$CellContext`T] (2 Pi HoldForm[$CellContext`T] + 
                  3 HoldForm[$CellContext`\[CapitalGamma]]) + (
                  HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                   HoldForm[$CellContext`\[CapitalGamma]]^2))^
                 Rational[1, 2])] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], LineBox[CompressedData["
1:eJwNztciFQAAANB7izSMCiX7JiWEyCqbsitXhMq4RbzoU/pAoxBClJGscB7O
+wlFvoSng4FA4CszzDLHPN/4zgKLLPGDZVZY5SdrrLPBLzbZ4jd/2GaHXfb4
yz7/OOCQI4454T+nnBGQC3KBi0QRzSViuMwVrnKNWOKIJ4Hr3OAmiSSRzC1u
k8IdUkkjnQwyySKbEHfJ4R653OcBeTwknwIKeUQRxZTwmFLKeEI5FVRSRTVP
eUYNtdRRTwONNNFMC895QStttNNBJ11085JXvKaHML28oY9+3jLAIEO84z0f
GGaEUcaI8JFPjDPBZyaZ4hxBnzqr
             "]]},
           RowBox[{
             RowBox[{"EulerGamma", "+", 
               RowBox[{"Log", "[", "4", "]"}], "+", 
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "+", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], "+", 
                    RowBox[{
                    TagBox["\[CapitalGamma]", HoldForm], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]]}]}], ")"}], 
                  " ", 
                  RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]]}], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"3", " ", 
                    TagBox["\[CapitalGamma]", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], 
                RowBox[{
                  RowBox[{
                    RowBox[{"-", 
                    TagBox["T", HoldForm]}], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], "+", 
                  RowBox[{"3", " ", 
                    TagBox["\[CapitalGamma]", HoldForm], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]]}]}]], "+", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    TagBox["T", HoldForm]}], " ", 
                    TagBox["\[CapitalGamma]", HoldForm]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]]}], ")"}], 
                  " ", 
                  RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"3", " ", 
                    TagBox["\[CapitalGamma]", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], 
                RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]]}]]}], 
             "\[Equal]", "0"}]],
          Annotation[#, EulerGamma + Log[4] + Log[
              HoldForm[$CellContext`T]] + (
              HoldForm[$CellContext`T] 
               HoldForm[$CellContext`\[CapitalGamma]]^2 + 
              HoldForm[$CellContext`\[CapitalGamma]] (
                 HoldForm[$CellContext`T]^2 
                 HoldForm[$CellContext`\[CapitalGamma]]^2)^Rational[1, 2]) (-
                HoldForm[$CellContext`T] 
                HoldForm[$CellContext`\[CapitalGamma]]^2 + 
               3 HoldForm[$CellContext`\[CapitalGamma]] (
                  HoldForm[$CellContext`T]^2 
                  HoldForm[$CellContext`\[CapitalGamma]]^2)^
                 Rational[1, 2])^(-1) 
             PolyGamma[
              0, Rational[1, 4] Pi^(-1) 
               HoldForm[$CellContext`T]^(-2) (-(HoldForm[$CellContext`T]^2 
                   HoldForm[$CellContext`\[CapitalGamma]]^2)^Rational[1, 2] + 
                HoldForm[$CellContext`T] (2 Pi HoldForm[$CellContext`T] + 
                  3 HoldForm[$CellContext`\[CapitalGamma]]))] + 
            Rational[
              1, 2] (HoldForm[$CellContext`T]^2 
               HoldForm[$CellContext`\[CapitalGamma]]^2)^
              Rational[-1, 2] (-HoldForm[$CellContext`T] 
               HoldForm[$CellContext`\[CapitalGamma]] + (
                HoldForm[$CellContext`T]^2 
                HoldForm[$CellContext`\[CapitalGamma]]^2)^Rational[1, 2]) 
             PolyGamma[
              0, Rational[1, 4] Pi^(-1) 
               HoldForm[$CellContext`T]^(-2) ((HoldForm[$CellContext`T]^2 
                  HoldForm[$CellContext`\[CapitalGamma]]^2)^Rational[1, 2] + 
                HoldForm[$CellContext`T] (2 Pi HoldForm[$CellContext`T] + 
                  3 HoldForm[$CellContext`\[CapitalGamma]]))] == 0, 
           "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {GrayLevel[0], Thickness[0.02], Dashing[None], CapForm["Butt"], 
            LineBox[CompressedData["
1:eJwVyWdXjgEAgOHnjRBl75Cyx6/xE3wUXnuUVRllNiiyRwglm6ySkZG9s6KM
FCF7Xj5c59zn3PGjw6PGh4IgqGCMSGQs4/g/wkxgIpOYzBSmMo3pzGAmSSQz
i9nMYS7zSCGVNOazgIUsIp0MFrOEpSxjOSvIJItscljJKnLJYzVryGct61jP
Bjayic1sYSvbKGA7O9hJIbvYzR6KKGYvJexjPwc4yCEOc4SjHKOU45zgJKc4
TRnlnKGCs5zjPBeo5CKXuMwVqrjKNa5zg5vc4jZ3uMs97vOAh1TziMc84SnP
qOE5L6iljpe84jVvqOctDTTyjvc08YGPfKKZz3zhK9/4zg9+8ovf/OEvQUQQ
hIigBS2JpBWtaUMUbWlHNDG0pwMd6URnutCVbnSnBz3pRW9i6UNf+hFHf+JJ
YAADGcRghjCUYQxnBCP5B8DWcQg=
             "]]},
           RowBox[{
             RowBox[{"EulerGamma", "+", 
               RowBox[{"Log", "[", "4", "]"}], "+", 
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "+", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]]}]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], "+", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]]}]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}]}], "\[Equal]", 
             "0"}]],
          Annotation[#, EulerGamma + Log[4] + Log[
              HoldForm[$CellContext`T]] + 
            Rational[1, 2] 
             PolyGamma[
              0, Rational[1, 4] Pi^(-1) 
               HoldForm[$CellContext`T]^(-2) (2 Pi HoldForm[$CellContext`T]^2 - 
                2 (-HoldForm[$CellContext`T]^2 
                  HoldForm[$CellContext`\[CapitalGamma]]^2)^Rational[1, 2])] + 
            Rational[1, 2] 
             PolyGamma[
              0, Rational[1, 4] Pi^(-1) 
               HoldForm[$CellContext`T]^(-2) (2 Pi HoldForm[$CellContext`T]^2 + 
                2 (-HoldForm[$CellContext`T]^2 
                   HoldForm[$CellContext`\[CapitalGamma]]^2)^Rational[1, 2])] == 
           0, "Tooltip"]& ]}], {}},
      AspectRatio->1,
      AxesLabel->{None, None},
      AxesOrigin->{0.01, 0.01},
      AxesStyle->GrayLevel[0],
      BaseStyle->GrayLevel[0],
      DisplayFunction->Identity,
      Epilog->InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"(a)\"", Medium, StripOnInput -> False], 
          TraditionalForm]], {1, 0.9}],
      Frame->True,
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}, {
         FormBox[
          StyleBox[
          "\"x/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}},
      FrameStyle->GrayLevel[0],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      FrameTicksStyle->Medium,
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->Small,
      LabelStyle->{FontFamily -> "Helvetica", 
        GrayLevel[0]},
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
      PlotLabel->FormBox["\"B=0\"", TraditionalForm],
      PlotRange->{{0.01, 1.1}, {0.01, 1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}], 
     TemplateBox[{
      "\"x = \[CapitalDelta] on \\!\\(\\*SubscriptBox[\\(d\\), \\(1 \\((2)\\)\
\\)]\\) (\[CapitalGamma]=0)\"",
       "\"x = \[CapitalGamma] on \\!\\(\\*SubscriptBox[\\(d\\), \\(1, 2, \
3\\)]\\) (\[CapitalDelta]=0)\"",
       "\"x = \\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(1 \\((2)\\)\\)]\
\\) on \\!\\(\\*SubscriptBox[\\(d\\), \\(2 \\((1)\\)\\)]\\) (\[CapitalDelta]/\
\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.8)\"",
       "\"x = \\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(1 \\((2)\\)\\)]\
\\) on \\!\\(\\*SubscriptBox[\\(d\\), \\(1 \
\\((2)\\)\\)]\\)(\[CapitalDelta]/\\!\\(\\*SubscriptBox[\\(T\\), \
\\(c\\)]\\)=0.8)\"","\"\""},
      "LineLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          TagBox[
           GridBox[{{
              TagBox[
               GridBox[{{
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Thickness[0.36]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Thickness[0.36]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.36]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.36]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.36], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.36], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                   AspectRatio -> Full, ImageSize -> {20, 10}, 
                   PlotRangePadding -> None, ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.36]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.36]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                GridBoxAlignment -> {
                 "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                AutoDelete -> False, 
                GridBoxDividers -> {
                 "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}],
                "Grid"]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
           "Grid"], Alignment -> Left, AppearanceElements -> None, 
          ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"],
          LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
        Background -> Automatic, StripOnInput -> False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> GrayLevel[0.6666666666666666], FrameTicks -> 
                   None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                GrayLevel[1], Editable -> False, Selectable -> False]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}]}], 
         "]"}]& )]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.785839137335092*^9, 3.785839186555847*^9}, 
   3.785839222788332*^9, {3.7858392667917757`*^9, 3.7858392902342587`*^9}, {
   3.785839378325162*^9, 3.785839389500512*^9}, {3.785839449461788*^9, 
   3.78583949062643*^9}, 3.7858395496740417`*^9, {3.78583976396775*^9, 
   3.785839789396515*^9}, 3.785839882846476*^9, 3.78583992512195*^9, {
   3.785839969627204*^9, 3.785839981824751*^9}, {3.7858400526813498`*^9, 
   3.7858400819576483`*^9}, 3.785840151571163*^9, 3.785840353779845*^9, 
   3.785840389175188*^9, {3.7858404305451727`*^9, 3.7858404783196087`*^9}, 
   3.785840549332088*^9, 3.785840667521346*^9, 3.785843656144157*^9, 
   3.785850725768485*^9, {3.791804865279644*^9, 3.7918048726263657`*^9}, {
   3.7918049605093603`*^9, 3.791804983118167*^9}, 3.792780265192623*^9, {
   3.792780411614245*^9, 3.792780483946788*^9}, {3.792780593676073*^9, 
   3.7927806096012163`*^9}, {3.7927806501636868`*^9, 3.792780743207817*^9}, 
   3.792780936281814*^9, {3.7927810941403008`*^9, 3.792781137616931*^9}, 
   3.7927811848193007`*^9, 3.792782170163884*^9},
 CellLabel->
  "Out[495]=",ExpressionUUID->"d684afe7-052a-4ddd-965d-24428681cd37"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C", "Subsubsection",
 CellChangeTimes->{
  3.792780066456215*^9},ExpressionUUID->"3813cb8d-aaa2-4202-b152-\
b6317ddc129e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pbD1", "[", 
     RowBox[{
     "T_", ",", "B_", ",", " ", "\[CapitalDelta]_", ",", "\[CapitalGamma]0_", 
      ",", "\[CapitalGamma]1_", ",", "\[CapitalGamma]2_", ",", 
      "\[CapitalGamma]3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Log", "[", "T", "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       FractionBox["1", "2"]}], "]"}], "+", 
     RowBox[{"RootSum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
         RowBox[{"\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]0", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]1"}], "+", 
         RowBox[{"\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "6", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[CapitalGamma]0", "2"], " ", "\[CapitalGamma]2"}], 
         "+", 
         RowBox[{
         "6", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2"}], 
         "+", 
         RowBox[{"5", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[CapitalGamma]2", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "6", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"], " ", "\[CapitalGamma]3"}], 
         "+", 
         RowBox[{"\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
         RowBox[{"\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"\[CapitalGamma]0", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"\[CapitalGamma]2", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"\[CapitalGamma]3", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], "+", 
         
         RowBox[{"6", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", "#1"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]0", "2"], " ", "#1"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]1", " ", "#1"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{
         "12", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{
         "12", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{"10", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "12", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]0", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CapitalGamma]0", "2"], " ", "\[CapitalGamma]2", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"3", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CapitalGamma]2", "3"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", "\[CapitalGamma]3", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"\[CapitalGamma]0", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"\[CapitalGamma]2", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"\[CapitalGamma]3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]0", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"6", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]0", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1"}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "12", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[CapitalGamma]0", "2"], " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "12", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "12", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{"10", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[CapitalGamma]2", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "12", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "12", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "12", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"3", " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"3", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"3", " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"3", " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], 
           "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], 
           "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]0", "2"], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], 
           "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], 
           "+", 
           RowBox[{
           "24", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", "#1"}], "+", 
           RowBox[{
           "24", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", "#1"}], "+", 
           RowBox[{"20", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], 
           "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{
           "24", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["#1", "2"]}]}], ")"}]}], "&"}]}], "]"}]}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pbD2", "[", 
    RowBox[{
    "T_", ",", "B_", ",", " ", "\[CapitalDelta]_", ",", "\[CapitalGamma]0_", 
     ",", "\[CapitalGamma]1_", ",", "\[CapitalGamma]2_", ",", 
     "\[CapitalGamma]3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Log", "[", "T", "]"}], "-", 
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", 
      FractionBox["1", "2"]}], "]"}], "+", 
    RowBox[{"RootSum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0"}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
        RowBox[{
        "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
         "\[CapitalGamma]1"}], "+", 
        RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
         SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
        RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
         SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[CapitalGamma]1", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
        RowBox[{
        "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
         "\[CapitalGamma]2"}], "+", 
        RowBox[{
        "10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
         "\[CapitalGamma]2"}], "+", 
        RowBox[{
        "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
         "\[CapitalGamma]2"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2"}], 
        "+", 
        RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
         SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
        RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
         SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
        RowBox[{
        "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
         "\[CapitalGamma]3"}], "+", 
        RowBox[{
        "10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
         "\[CapitalGamma]3"}], "+", 
        RowBox[{
        "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
         "\[CapitalGamma]3"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]3"}], 
        "+", 
        RowBox[{
        "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
         "\[CapitalGamma]3"}], "+", 
        RowBox[{
        "8", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
         "\[CapitalGamma]3"}], "+", 
        RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
         SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
        RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
         SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
        RowBox[{"\[Pi]", " ", "T", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
        RowBox[{"2", " ", "\[CapitalGamma]1", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
        RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
        RowBox[{"2", " ", "\[CapitalGamma]3", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["T", "3"], " ", "#1"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], "+", 
        
        RowBox[{"20", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], "+", 
        
        RowBox[{
        "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
         "\[CapitalGamma]1", " ", "#1"}], "+", 
        RowBox[{"16", " ", "\[Pi]", " ", "T", " ", 
         SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], "+", 
        
        RowBox[{
        "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
         "\[CapitalGamma]2", " ", "#1"}], "+", 
        RowBox[{
        "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
         "\[CapitalGamma]2", " ", "#1"}], "+", 
        RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
         SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], "+", 
        
        RowBox[{
        "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
         "\[CapitalGamma]3", " ", "#1"}], "+", 
        RowBox[{
        "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
         "\[CapitalGamma]3", " ", "#1"}], "+", 
        RowBox[{
        "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
         "\[CapitalGamma]3", " ", "#1"}], "+", 
        RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
         SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
        RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["T", "3"], " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["T", "3"], " ", 
         SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
          "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
           "\[CapitalGamma]1", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
           SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CapitalGamma]1", "3"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
          "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
           "\[CapitalGamma]2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
          "6", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
           "\[CapitalGamma]2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
          "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
           "\[CapitalGamma]2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2", 
           " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
           SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
          "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
           "\[CapitalGamma]3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
          "6", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
           "\[CapitalGamma]3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
          "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
           "\[CapitalGamma]3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]3", 
           " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
          "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
           "\[CapitalGamma]3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{
          "8", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
           "\[CapitalGamma]3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
           SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{"\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", "\[CapitalGamma]1", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", "\[CapitalGamma]3", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
          RowBox[{
          "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
           "\[CapitalGamma]1", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
          RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
          RowBox[{
          "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
           "\[CapitalGamma]2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
          RowBox[{
          "12", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
           "\[CapitalGamma]2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
          RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
          RowBox[{
          "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
           "\[CapitalGamma]3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
          RowBox[{
          "12", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
           "\[CapitalGamma]3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
          RowBox[{
          "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
           "\[CapitalGamma]3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
          RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#1"}]}], "]"}], " ", 
           SuperscriptBox["#1", "2"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0"}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
          RowBox[{
          "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
           "\[CapitalGamma]1"}], "+", 
          RowBox[{"16", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
          RowBox[{"12", " ", "\[CapitalGamma]0", " ", 
           SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[CapitalGamma]1", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
          RowBox[{
          "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
           "\[CapitalGamma]2"}], "+", 
          RowBox[{
          "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
           "\[CapitalGamma]2"}], "+", 
          RowBox[{
          "12", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
           "\[CapitalGamma]2"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2"}],
           "+", 
          RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
          RowBox[{"12", " ", "\[CapitalGamma]1", " ", 
           SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
          RowBox[{
          "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
           "\[CapitalGamma]3"}], "+", 
          RowBox[{
          "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
           "\[CapitalGamma]3"}], "+", 
          RowBox[{
          "12", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
           "\[CapitalGamma]3"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]3"}],
           "+", 
          RowBox[{
          "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
           "\[CapitalGamma]3"}], "+", 
          RowBox[{
          "24", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
           "\[CapitalGamma]3"}], "+", 
          RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
          RowBox[{"12", " ", "\[CapitalGamma]1", " ", 
           SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"6", " ", "\[CapitalGamma]1", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"6", " ", "\[CapitalGamma]2", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"6", " ", "\[CapitalGamma]3", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], 
          "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], 
          "+", 
          RowBox[{
          "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
           "\[CapitalGamma]1", " ", "#1"}], "+", 
          RowBox[{"32", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], 
          "+", 
          RowBox[{
          "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
           "\[CapitalGamma]2", " ", "#1"}], "+", 
          RowBox[{
          "40", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
           "\[CapitalGamma]2", " ", "#1"}], "+", 
          RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], 
          "+", 
          RowBox[{
          "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
           "\[CapitalGamma]3", " ", "#1"}], "+", 
          RowBox[{
          "40", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
           "\[CapitalGamma]3", " ", "#1"}], "+", 
          RowBox[{
          "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
           "\[CapitalGamma]3", " ", "#1"}], "+", 
          RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
          RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
           SuperscriptBox["#1", "2"]}]}], ")"}]}], "&"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tck", "=", 
   RowBox[{"Thickness", "[", "0.02", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dis", "=", "0.25"}], ";", 
  RowBox[{"z", "=", "0.0000001"}], ";", 
  RowBox[{"soc", "=", "0.77"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cc", "=", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"pbD1", "[", 
          RowBox[{"T", ",", "B", ",", "soc", ",", "0", ",", 
           RowBox[{"dis", "/", "3"}], ",", 
           RowBox[{"dis", "/", "3"}], ",", 
           RowBox[{"dis", "/", "3"}]}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"pbD1", "[", 
          RowBox[{
          "T", ",", "B", ",", "soc", ",", "0", ",", "z", ",", "z", ",", "z"}],
           "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"pbD2", "[", 
          RowBox[{"T", ",", "B", ",", "soc", ",", "0", ",", 
           RowBox[{"dis", "/", "3"}], ",", 
           RowBox[{"dis", "/", "3"}], ",", 
           RowBox[{"dis", "/", "3"}]}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"pbD2", "[", 
          RowBox[{
          "T", ",", "B", ",", "soc", ",", "0", ",", "z", ",", "z", ",", "z"}],
           "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"pbD2", "[", 
          RowBox[{"T", ",", "B", ",", "0", ",", "0", ",", 
           RowBox[{"dis", "/", "3"}], ",", 
           RowBox[{"dis", "/", "3"}], ",", 
           RowBox[{"dis", "/", "3"}]}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"pbD2", "[", 
          RowBox[{
          "T", ",", "B", ",", "0", ",", "0", ",", "z", ",", "z", ",", "z"}], 
          "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"T", ",", "0.01", ",", "1.05"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "0.01", ",", "2"}], "}"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<T/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
          "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<B/\!\(\*SubscriptBox[\(T\), \(c\)]\)\>\"", ",", "Medium"}], 
          "]"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Small"}], ",", 
      RowBox[{"FrameTicksStyle", "\[Rule]", "Medium"}], ",", 
      RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<(c)\>\"", ",", "Medium"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.1", ",", "1.8"}], "}"}]}], "]"}]}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"PlotLabel", "\[Rule]", "\"\<B=0\>\""}]}], "*)"}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Blue", ",", "tck", ",", 
           RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", "Dashed", ",", "tck"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", "Green", "]"}], ",", 
           RowBox[{"Dashing", "[", "None", "]"}], ",", "tck"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", "Green", "]"}], ",", "Dashed", ",", "tck"}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Dashing", "[", "None", "]"}], ",", "tck"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", "Dashed", ",", "tck"}], "}"}]}], "}"}]}], ",", 
      RowBox[{
      "PlotLabel", "\[Rule]", 
       "\"\<\[CapitalDelta]/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.77\>\""}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tckn", "=", 
   RowBox[{"Thickness", "[", "0.009", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"legendC", "=", 
    RowBox[{"LineLegend", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", "tckn"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Dotted", ",", "tckn"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", "tckn"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", "Dotted", ",", "tckn"}],
          "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "tckn"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Dotted", ",", "tckn"}], "}"}], ",", "White"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(d\), \(1\)]\) with \!\(\*SubscriptBox[\(\
\[CapitalGamma]\), \(m\)]\)/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25\>\"", 
        ",", "\"\<\!\(\*SubscriptBox[\(d\), \(1\)]\) clean\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(d\), \(2\)]\) with \!\(\*SubscriptBox[\(\
\[CapitalGamma]\), \(m\)]\)/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25\>\"", 
        ",", "\"\<\!\(\*SubscriptBox[\(d\), \(2\)]\) clean\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(d\), \(3\)]\) with \!\(\*SubscriptBox[\(\
\[CapitalGamma]\), \(m\)]\)/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.25\>\"", 
        ",", "\"\<\!\(\*SubscriptBox[\(d\), \(3\)]\) clean\>\"", ",", 
        "\"\<\>\""}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"gridC", "=", 
  RowBox[{"Grid", "[", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"cc", ",", "legendC"}], "}"}], "}"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.785841901680623*^9, 3.7858420581651*^9}, {
   3.7858422070490026`*^9, 3.785842259289678*^9}, {3.78584230594269*^9, 
   3.78584236969508*^9}, {3.785842678231077*^9, 3.785842713088645*^9}, {
   3.785842749808251*^9, 3.785842815324304*^9}, {3.785842873789979*^9, 
   3.7858429607747793`*^9}, {3.7858430092239122`*^9, 3.785843039031289*^9}, {
   3.7858430779658213`*^9, 3.785843248322586*^9}, {3.785843329746399*^9, 
   3.785843339611184*^9}, {3.7858434185492268`*^9, 3.785843536483389*^9}, {
   3.785843566834097*^9, 3.7858436098212967`*^9}, {3.785850792633383*^9, 
   3.7858507946686363`*^9}, {3.791803328991652*^9, 3.791803405685542*^9}, 
   3.791803473116909*^9, {3.792781763120929*^9, 3.792782121113084*^9}},
 CellLabel->
  "In[496]:=",ExpressionUUID->"fea8e1dd-c5e5-4007-b04a-3618e23adbd3"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxNmQc81e/7xqUUiiQyKiEjaRGh0iVKERHaKEVpURoaSjTJKKW+KpGtlFRm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        "], {{}, {}, 
         TagBox[
          TooltipBox[
           {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], 
            LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
             17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
             33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
             49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
             65, 66, 67}]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"0.49999999999999994`", " ", 
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.025248605430336763`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.02652582384864922`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.3693666666666667`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.0471975511965976`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.7387333333333334`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"4.1887902047863905`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"4.1887902047863905`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.02524860543033676`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.02652582384864922`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.3485333333333333`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.39269908169872414`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.6970666666666666`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.03787290814550514`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.039788735772973836`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.36936666666666657`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5235987755982987`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.7387333333333331`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.094395102393195`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"2.094395102393195`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
             "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + 
            0.49999999999999994` 
             RootSum[0.025248605430336763` + 
               0.02652582384864922 HoldForm[$CellContext`B]^2 + 
               0.3693666666666667 HoldForm[$CellContext`T] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               1.0471975511965976` HoldForm[$CellContext`T]^2 + 
               4.934802200544679 HoldForm[$CellContext`T]^3 + 
               0.7387333333333334 HoldForm[$CellContext`T] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
               4.1887902047863905` HoldForm[$CellContext`T]^2 # + 
               29.60881320326807 HoldForm[$CellContext`T]^3 # + 
               4.1887902047863905` HoldForm[$CellContext`T]^2 #^2 + 
               59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
               39.47841760435743 
                HoldForm[$CellContext`T]^3 #^3& , (0.03787290814550514 + 
                 0.039788735772973836` HoldForm[$CellContext`B]^2 + 
                 0.36936666666666657` HoldForm[$CellContext`T] + 
                 0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                 0.5235987755982987 HoldForm[$CellContext`T]^2 + 
                 0.7387333333333331 HoldForm[$CellContext`T] # + 
                 1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                 2.094395102393195 HoldForm[$CellContext`T]^2 # + 
                 2.094395102393195 HoldForm[$CellContext`T]^2 #^2)^(-1) (
                0.02524860543033676 PolyGamma[0, -#] + 
                0.02652582384864922 HoldForm[$CellContext`B]^2 
                 PolyGamma[0, -#] + 
                0.3485333333333333 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] + 
                0.39269908169872414` HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] + 
                0.6970666666666666 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                1.5707963267948966` HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] # + 
                1.5707963267948966` HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 0, 1], Thickness[0.02], Dashing[{Small, Small}], 
            CapForm["Butt"], 
            LineBox[{68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
             82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
             98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 
             111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 
             124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
             137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 
             150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 
             163, 164, 165, 166, 167, 168, 169, 170, 171}]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"0.5`", " ", 
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"2.8308889727758287`*^-8", "+", 
                    RowBox[{"3.183098861837907`*^-8", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.29645000000010496`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.2566370614359173`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.5929000000002099`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"5.026548245743669`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"5.026548245743669`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"2.8308889727758287`*^-8", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"3.183098861837907`*^-8", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.296450000000075`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"4.712388980384689`*^-7", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.59290000000015`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.8849555921538756`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.8849555921538756`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{"4.246333459163742`*^-8", "+", 
                    RowBox[{"4.774648292756859`*^-8", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.29645000000010496`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"6.283185307179585`*^-7", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.5929000000002099`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.513274122871834`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"2.513274122871834`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
             "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + 
            0.5 RootSum[
              2.8308889727758287`*^-8 + 
               3.183098861837907*^-8 HoldForm[$CellContext`B]^2 + 
               0.29645000000010496` HoldForm[$CellContext`T] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               1.2566370614359173`*^-6 HoldForm[$CellContext`T]^2 + 
               4.934802200544679 HoldForm[$CellContext`T]^3 + 
               0.5929000000002099 HoldForm[$CellContext`T] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
               5.026548245743669*^-6 HoldForm[$CellContext`T]^2 # + 
               29.60881320326807 HoldForm[$CellContext`T]^3 # + 
               5.026548245743669*^-6 HoldForm[$CellContext`T]^2 #^2 + 
               59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
               39.47841760435743 
                HoldForm[$CellContext`T]^3 #^3& , (4.246333459163742*^-8 + 
                 4.774648292756859*^-8 HoldForm[$CellContext`B]^2 + 
                 0.29645000000010496` HoldForm[$CellContext`T] + 
                 0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                 6.283185307179585*^-7 HoldForm[$CellContext`T]^2 + 
                 0.5929000000002099 HoldForm[$CellContext`T] # + 
                 1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                 2.513274122871834*^-6 HoldForm[$CellContext`T]^2 # + 
                 2.513274122871834*^-6 HoldForm[$CellContext`T]^2 #^2)^(-1) (
                2.8308889727758287`*^-8 PolyGamma[0, -#] + 
                3.183098861837907*^-8 HoldForm[$CellContext`B]^2 
                 PolyGamma[0, -#] + 
                0.296450000000075 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] + 
                4.712388980384689*^-7 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] + 
                0.59290000000015 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                1.8849555921538756`*^-6 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] # + 
                1.8849555921538756`*^-6 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 
             NCache[
              Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
            Dashing[None], CapForm["Butt"], LineBox[CompressedData["
1:eJwN0FkiQgEAAMBXTtKVfPXdAbiYRJKULYWQLYTsSShlzZJ1PuYCE4kNDw6F
giCIMkKcURKMMU6SCVJMkmaKDNNkyTHDLHPMs0CeRQoUWWKZFUqsssY6ZTbY
ZIttdqiwyx77VDngkCNqHHPCKWecc8Elda5ocE2TG265o0Wbezp0eeCRJ555
4ZUeb7zzwSd9vvjmh1/+CMSGCDPAP8nTSCQ=
             "]]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"0.019894367886486915`", " ", 
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.050497210860673526`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.039788735772973836`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.42145`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.4398966328953215`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.8429`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"5.759586531581286`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"5.759586531581286`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"1.2691333333333332`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.544996239646748`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089358`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"19.089992479293496`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.07574581629101028`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.05968310365946076`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.42144999999999994`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.7199483164476608`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.8428999999999999`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.879793265790643`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"2.879793265790643`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
             "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + 
            0.019894367886486915` 
             RootSum[0.050497210860673526` + 
               0.039788735772973836` HoldForm[$CellContext`B]^2 + 
               0.42145 HoldForm[$CellContext`T] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               1.4398966328953215` HoldForm[$CellContext`T]^2 + 
               4.934802200544679 HoldForm[$CellContext`T]^3 + 
               0.8429 HoldForm[$CellContext`T] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
               5.759586531581286 HoldForm[$CellContext`T]^2 # + 
               29.60881320326807 HoldForm[$CellContext`T]^3 # + 
               5.759586531581286 HoldForm[$CellContext`T]^2 #^2 + 
               59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
               39.47841760435743 
                HoldForm[$CellContext`T]^3 #^3& , (0.07574581629101028 + 
                 0.05968310365946076 HoldForm[$CellContext`B]^2 + 
                 0.42144999999999994` HoldForm[$CellContext`T] + 
                 0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                 0.7199483164476608 HoldForm[$CellContext`T]^2 + 
                 0.8428999999999999 HoldForm[$CellContext`T] # + 
                 1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                 2.879793265790643 HoldForm[$CellContext`T]^2 # + 
                 2.879793265790643 HoldForm[$CellContext`T]^2 #^2)^(-1) (
                1.2691333333333332` PolyGamma[0, -#] + 
                1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
                9.544996239646748 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
                9.869604401089358 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
                19.089992479293496` HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                39.47841760435743 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] # + 
                39.47841760435743 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[0, 
             NCache[
              Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
            Dashing[{Small, Small}], CapForm["Butt"], LineBox[CompressedData["

1:eJwNxtkyQgEAANDbTFJkS0LZUqhkiyzJVkKSpSg8+gD+/815ODMn+/PX+w0F
QTAkLCNEGCVKjDHGiTPBJFNMM0OCWZLMkWKeBRZJk2GJZVZYZY0s6+TIs8Em
WxQoUmKbMjvsssc+B1Q45Igqx5xwyhk1zqlzwSVXXHNDgya3tLjjngfaPNLh
iS7PvPDKGz36vPPBgCGffPHNP7hwEls=
             "]]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"2.3873241463784296`*^-8", " ", 
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"5.6617779455516575`*^-8", "+", 
                    RowBox[{"4.77464829275686`*^-8", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.29645000000017996`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.727875959474386`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.5929000000003599`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"6.911503837897544`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"6.911503837897544`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"1.1858000000001199`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"6.208834281047143`*^6", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089358`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.2417668562094286`*^7", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{"8.492666918327486`*^-8", "+", 
                    RowBox[{"7.16197243913529`*^-8", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.29645000000017996`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"8.639379797371931`*^-7", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.5929000000003599`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.4557519189487725`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"3.4557519189487725`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
             "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + 
            2.3873241463784296`*^-8 
             RootSum[5.6617779455516575`*^-8 + 
               4.77464829275686*^-8 HoldForm[$CellContext`B]^2 + 
               0.29645000000017996` HoldForm[$CellContext`T] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               1.727875959474386*^-6 HoldForm[$CellContext`T]^2 + 
               4.934802200544679 HoldForm[$CellContext`T]^3 + 
               0.5929000000003599 HoldForm[$CellContext`T] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
               6.911503837897544*^-6 HoldForm[$CellContext`T]^2 # + 
               29.60881320326807 HoldForm[$CellContext`T]^3 # + 
               6.911503837897544*^-6 HoldForm[$CellContext`T]^2 #^2 + 
               59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
               39.47841760435743 
                HoldForm[$CellContext`T]^3 #^3& , (8.492666918327486*^-8 + 
                 7.16197243913529*^-8 HoldForm[$CellContext`B]^2 + 
                 0.29645000000017996` HoldForm[$CellContext`T] + 
                 0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                 8.639379797371931*^-7 HoldForm[$CellContext`T]^2 + 
                 0.5929000000003599 HoldForm[$CellContext`T] # + 
                 1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                 3.4557519189487725`*^-6 HoldForm[$CellContext`T]^2 # + 
                 3.4557519189487725`*^-6 
                  HoldForm[$CellContext`T]^2 #^2)^(-1) (
                1.1858000000001199` PolyGamma[0, -#] + 
                1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
                6.208834281047143*^6 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] + 
                9.869604401089358 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
                1.2417668562094286`*^7 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                39.47841760435743 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] # + 
                39.47841760435743 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[1, 0, 0], Thickness[0.02], Dashing[None], CapForm[
            "Butt"], LineBox[CompressedData["
1:eJwVzNlSgQEAgNG/R/FKzXTVJlokEpEllRZtWqWkVZsi5RUdF2fmu/pCkdT4
6lgQBBNMiimmmWGWMHNEiDLPAossEWOZOCskSDKaplgjTYZ1suTYIE+BIiU2
KbPFNjtU2GWPfQ6ocsgRx5xwSo0zzrngkiuuqXNDg1vuaHJPiwceeeKZF15p
88Y7H3zyRYdvfujS45c+f/wzYAiN9y6H
             "]]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"0.019894367886486915`", " ", 
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.0033157279810811526`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.039788735772973836`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.125`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.4398966328953215`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.25`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"5.759586531581286`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"5.759586531581286`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.08333333333333333`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"2.0943951023931953`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089358`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"4.1887902047863905`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.0049735919716217296`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.05968310365946076`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.125`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.7199483164476608`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.25`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.879793265790643`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"2.879793265790643`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
             "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + 
            0.019894367886486915` 
             RootSum[0.0033157279810811526` + 
               0.039788735772973836` HoldForm[$CellContext`B]^2 + 
               0.125 HoldForm[$CellContext`T] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               1.4398966328953215` HoldForm[$CellContext`T]^2 + 
               4.934802200544679 HoldForm[$CellContext`T]^3 + 
               0.25 HoldForm[$CellContext`T] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
               5.759586531581286 HoldForm[$CellContext`T]^2 # + 
               29.60881320326807 HoldForm[$CellContext`T]^3 # + 
               5.759586531581286 HoldForm[$CellContext`T]^2 #^2 + 
               59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
               39.47841760435743 
                HoldForm[$CellContext`T]^3 #^3& , (0.0049735919716217296` + 
                 0.05968310365946076 HoldForm[$CellContext`B]^2 + 
                 0.125 HoldForm[$CellContext`T] + 
                 0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                 0.7199483164476608 HoldForm[$CellContext`T]^2 + 
                 0.25 HoldForm[$CellContext`T] # + 
                 1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                 2.879793265790643 HoldForm[$CellContext`T]^2 # + 
                 2.879793265790643 HoldForm[$CellContext`T]^2 #^2)^(-1) (
                0.08333333333333333 PolyGamma[0, -#] + 
                1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
                2.0943951023931953` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
                9.869604401089358 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
                4.1887902047863905` HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                39.47841760435743 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] # + 
                39.47841760435743 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[
           {RGBColor[1, 0, 0], Thickness[0.02], Dashing[{Small, Small}], 
            CapForm["Butt"], LineBox[CompressedData["
1:eJwV0EVWAlAAQNEPtiKyBbbkDnQBujUbELHA7g4Uu1ux8zq457zxS7a2N7dF
QggtdIhOuuimh176SJEmQz9ZBsgxyBDDjDBKngJjjDPBJFNMM8Msc8yzwCJL
LLPCKmuss8EmW2xTZIddSuyxzwGHHHHMCaeccc4Fl1xxzQ233HHPA488UeaZ
F155450PPvnimx9+/ydGQ4gQpYJKqqimhlrqqKeBGI3EaSLBH36SRmc=
             "]]},
           RowBox[{
             RowBox[{
               RowBox[{"Log", "[", 
                 TagBox["T", HoldForm], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "+", 
               RowBox[{"2.3873241463784296`*^-8", " ", 
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"5.729577951308231`*^-21", "+", 
                    RowBox[{"4.77464829275686`*^-8", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"1.7999999999999997`*^-13", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.727875959474386`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"3.5999999999999993`*^-13", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"6.911503837897544`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"6.911503837897544`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"1.1999999999999997`*^-13", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"2.5132741228718346`*^-6", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089358`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"5.026548245743669`*^-6", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{"8.594366926962348`*^-21", "+", 
                    RowBox[{"7.16197243913529`*^-8", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"1.8`*^-13", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"8.639379797371931`*^-7", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"3.6`*^-13", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.4557519189487725`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"3.4557519189487725`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
             "\[Equal]", "0"}]],
          Annotation[#, Log[
              HoldForm[$CellContext`T]] - PolyGamma[0, 
             Rational[1, 2]] + 
            2.3873241463784296`*^-8 
             RootSum[5.729577951308231*^-21 + 
               4.77464829275686*^-8 HoldForm[$CellContext`B]^2 + 
               1.7999999999999997`*^-13 HoldForm[$CellContext`T] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
               1.727875959474386*^-6 HoldForm[$CellContext`T]^2 + 
               4.934802200544679 HoldForm[$CellContext`T]^3 + 
               3.5999999999999993`*^-13 HoldForm[$CellContext`T] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
               6.911503837897544*^-6 HoldForm[$CellContext`T]^2 # + 
               29.60881320326807 HoldForm[$CellContext`T]^3 # + 
               6.911503837897544*^-6 HoldForm[$CellContext`T]^2 #^2 + 
               59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
               39.47841760435743 
                HoldForm[$CellContext`T]^3 #^3& , (8.594366926962348*^-21 + 
                 7.16197243913529*^-8 HoldForm[$CellContext`B]^2 + 
                 1.8*^-13 HoldForm[$CellContext`T] + 
                 0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                 8.639379797371931*^-7 HoldForm[$CellContext`T]^2 + 
                 3.6*^-13 HoldForm[$CellContext`T] # + 
                 1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                 3.4557519189487725`*^-6 HoldForm[$CellContext`T]^2 # + 
                 3.4557519189487725`*^-6 
                  HoldForm[$CellContext`T]^2 #^2)^(-1) (
                1.1999999999999997`*^-13 PolyGamma[0, -#] + 
                1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
                2.5132741228718346`*^-6 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] + 
                9.869604401089358 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
                5.026548245743669*^-6 HoldForm[$CellContext`T] 
                 PolyGamma[0, -#] # + 
                39.47841760435743 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] # + 
                39.47841760435743 HoldForm[$CellContext`T]^2 
                 PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ]}], {}},
      AspectRatio->1,
      AxesLabel->{None, None},
      AxesOrigin->{0.01, 0.01},
      AxesStyle->GrayLevel[0],
      BaseStyle->GrayLevel[0],
      DisplayFunction->Identity,
      Epilog->InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"(c)\"", Medium, StripOnInput -> False], 
          TraditionalForm]], {0.1, 1.8}],
      Frame->True,
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}, {
         FormBox[
          StyleBox[
          "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
           StripOnInput -> False], TraditionalForm], None}},
      FrameStyle->GrayLevel[0],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      FrameTicksStyle->Medium,
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->Small,
      LabelStyle->{FontFamily -> "Helvetica", 
        GrayLevel[0]},
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
      PlotLabel->FormBox[
       "\"\[CapitalDelta]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.77\"", 
        TraditionalForm],
      PlotRange->{{0.01, 1.05}, {0.01, 2}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}], 
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(1\\)]\\) with \
\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"",
       "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(1\\)]\\) clean\"",
       "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(2\\)]\\) with \
\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"",
       "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(2\\)]\\) clean\"",
       "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(3\\)]\\) with \
\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"",
       "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(3\\)]\\) clean\"","\"\""},
      "LineLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          TagBox[
           GridBox[{{
              TagBox[
               GridBox[{{
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                   Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                   Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                   Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                   Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                   Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                   Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {40, 10}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                GridBoxAlignment -> {
                 "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                AutoDelete -> False, 
                GridBoxDividers -> {
                 "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}],
                "Grid"]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
           "Grid"], Alignment -> Left, AppearanceElements -> None, 
          ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"],
          LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
        Background -> Automatic, StripOnInput -> False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> GrayLevel[0.6666666666666666], FrameTicks -> 
                   None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                GrayLevel[1], Editable -> False, Selectable -> False]}], 
             "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}]}], "]"}]& )]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.785841992444242*^9, 3.785842059096401*^9}, {
   3.785842234982635*^9, 3.7858422607605677`*^9}, {3.785842331489793*^9, 
   3.7858423327640743`*^9}, 3.7858423728933487`*^9, 3.785842688738821*^9, {
   3.785842754090981*^9, 3.7858427690441313`*^9}, 3.7858428190625896`*^9, {
   3.785842877182186*^9, 3.7858429052411327`*^9}, 3.7858429641967983`*^9, {
   3.785843024844054*^9, 3.7858430431289454`*^9}, {3.785843110679147*^9, 
   3.785843146651958*^9}, 3.785843208709511*^9, 3.7858432525444508`*^9, 
   3.785843343438892*^9, 3.7858434662049313`*^9, 3.78584350147607*^9, 
   3.785843539969163*^9, 3.7858436136174726`*^9, 3.78584366119936*^9, 
   3.785850736152479*^9, 3.785850798470285*^9, 3.791803318886695*^9, {
   3.7918033566199903`*^9, 3.791803408191308*^9}, 3.7918034752155323`*^9, {
   3.792781765477416*^9, 3.7927817992001867`*^9}, 3.792781853382024*^9, {
   3.7927818897445908`*^9, 3.7927819772802067`*^9}, {3.792782008339456*^9, 
   3.792782123333473*^9}, 3.7927821759344378`*^9},
 CellLabel->
  "Out[503]=",ExpressionUUID->"c70a0d7d-e4b3-4d3e-99c5-ecc36ffd0471"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Putting a b and c together", "Subsubsection",
 CellChangeTimes->{{3.785840591165674*^9, 
  3.7858405963339977`*^9}},ExpressionUUID->"61f15ec5-75dd-4324-a238-\
43c4dc6db312"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"fullGrid", "=", 
  RowBox[{"Grid", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "gridB", "}"}], ",", 
     RowBox[{"{", "NOB", "}"}], ",", 
     RowBox[{"{", "gridC", "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<fig3.png\>\"", ",", "fullGrid", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "200"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7858406120625153`*^9, 3.7858407173439217`*^9}, {
  3.78584362839774*^9, 3.785843629537531*^9}, {3.792782143080751*^9, 
  3.79278214549587*^9}},
 CellLabel->
  "In[504]:=",ExpressionUUID->"ed404595-1164-4d04-8565-48e858479f73"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[GridBox[{
        {
         GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxFmQk4VO/7xqVoUbRIiyVEVJaKIqo7UqIspUS0WCJtlEpJSIWUREVCkTYl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            "], {{}, {}, 
             TagBox[
              TooltipBox[
               {RGBColor[1, 0, 0], Thickness[0.02], Dashing[None], CapForm[
                "Butt"], LineBox[{1, 2}], LineBox[{3, 4}], LineBox[{5, 6, 7}],
                 LineBox[{8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19}], 
                LineBox[{20, 21, 22, 23, 24, 25, 26, 27}], 
                LineBox[{28, 29, 30, 31, 32}], LineBox[{33, 34}], 
                LineBox[{35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
                 48, 49, 50, 51, 52, 53, 54, 55, 56, 57}], 
                LineBox[{58, 59, 60, 61}], LineBox[{62, 63, 64, 65, 66}], 
                LineBox[{67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 
                 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 
                 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 
                 108, 109, 110, 111, 112}], LineBox[{113, 114, 115, 116}], 
                LineBox[{117, 118, 119}], LineBox[{120, 121, 122, 123}]},
               RowBox[{
                 RowBox[{"EulerGamma", "+", 
                   RowBox[{"Log", "[", "4", "]"}], "+", 
                   RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1.2800000000000002`", "\[VeryThinSpace]"}], "-", 
                    
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}], "+", 
                    RowBox[{
                    TagBox["\[CapitalGamma]", HoldForm], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}]}],
                     ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    TagBox["\[CapitalGamma]", HoldForm]}], ")"}]}], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], 
                    RowBox[{
                    RowBox[{"2.5600000000000005`", " ", 
                    TagBox["T", HoldForm]}], "-", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], "+", 
                    RowBox[{
                    TagBox["\[CapitalGamma]", HoldForm], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], 
                    ")"}]}]]}]}]], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    TagBox["\[CapitalGamma]", HoldForm]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}], 
                    ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    TagBox["\[CapitalGamma]", HoldForm]}], ")"}]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], 
                    ")"}]}]]}]]}], "\[Equal]", "0"}]],
              Annotation[#, EulerGamma + Log[4] + Log[
                  
                  HoldForm[$CellContext`T]] + (
                   2.5600000000000005` HoldForm[$CellContext`T] - 
                   HoldForm[$CellContext`T] 
                   HoldForm[$CellContext`\[CapitalGamma]]^2 + 
                   HoldForm[$CellContext`\[CapitalGamma]] (
                    HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                    HoldForm[$CellContext`\[CapitalGamma]]^2))^
                    Rational[1, 2])^(-1) (
                  HoldForm[$CellContext`T] (1.2800000000000002` - 
                    HoldForm[$CellContext`\[CapitalGamma]]^2) + 
                  HoldForm[$CellContext`\[CapitalGamma]] (
                    HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                    HoldForm[$CellContext`\[CapitalGamma]]^2))^Rational[1, 2])
                   PolyGamma[
                  0, Rational[1, 4] Pi^(-1) 
                   HoldForm[$CellContext`T]^(-2) (
                    HoldForm[$CellContext`T] (2 Pi HoldForm[$CellContext`T] + 
                    HoldForm[$CellContext`\[CapitalGamma]]) - (
                    HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                    HoldForm[$CellContext`\[CapitalGamma]]^2))^
                    Rational[1, 2])] + 
                Rational[
                  1, 2] (HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                    HoldForm[$CellContext`\[CapitalGamma]]^2))^
                  Rational[-1, 2] (
                  HoldForm[$CellContext`T] 
                   HoldForm[$CellContext`\[CapitalGamma]] + (
                    HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                    HoldForm[$CellContext`\[CapitalGamma]]^2))^Rational[1, 2])
                   PolyGamma[
                  0, Rational[1, 4] Pi^(-1) 
                   HoldForm[$CellContext`T]^(-2) (
                    HoldForm[$CellContext`T] (2 Pi HoldForm[$CellContext`T] + 
                    HoldForm[$CellContext`\[CapitalGamma]]) + (
                    HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                    HoldForm[$CellContext`\[CapitalGamma]]^2))^
                    Rational[1, 2])] == 0, "Tooltip"]& ], 
             TagBox[
              TooltipBox[
               {RGBColor[0, 
                 NCache[
                  Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
                Dashing[None], CapForm["Butt"], 
                LineBox[{124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 
                 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 
                 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 
                 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 
                 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 
                 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 
                 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 
                 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 
                 218}]},
               RowBox[{
                 RowBox[{"EulerGamma", "+", 
                   RowBox[{"Log", "[", "4", "]"}], "+", 
                   RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox["\[CapitalGamma]", HoldForm], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}], 
                    "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1.2800000000000002`", "\[VeryThinSpace]"}], "+", 
                    
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"3", " ", 
                    TagBox["\[CapitalGamma]", HoldForm]}]}], ")"}]}], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], 
                    RowBox[{
                    RowBox[{"2.5600000000000005`", " ", 
                    TagBox["T", HoldForm]}], "-", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], "+", 
                    RowBox[{"3", " ", 
                    TagBox["\[CapitalGamma]", HoldForm], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], 
                    ")"}]}]]}]}]], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    TagBox["T", HoldForm]}], " ", 
                    TagBox["\[CapitalGamma]", HoldForm]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}], 
                    ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"3", " ", 
                    TagBox["\[CapitalGamma]", HoldForm]}]}], ")"}]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], ")"}]}]]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.5600000000000005`"}], "+", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], 
                    ")"}]}]]}]]}], "\[Equal]", "0"}]],
              Annotation[#, EulerGamma + Log[4] + Log[
                  
                  HoldForm[$CellContext`T]] + (
                   2.5600000000000005` HoldForm[$CellContext`T] - 
                   HoldForm[$CellContext`T] 
                   HoldForm[$CellContext`\[CapitalGamma]]^2 + 
                   3 HoldForm[$CellContext`\[CapitalGamma]] (
                    HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                    HoldForm[$CellContext`\[CapitalGamma]]^2))^
                    Rational[1, 2])^(-1) (
                  HoldForm[$CellContext`\[CapitalGamma]] (
                    HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                    HoldForm[$CellContext`\[CapitalGamma]]^2))^Rational[1, 2] + 
                  HoldForm[$CellContext`T] (1.2800000000000002` + 
                    HoldForm[$CellContext`\[CapitalGamma]]^2)) 
                 PolyGamma[
                  0, Rational[1, 4] Pi^(-1) 
                   HoldForm[$CellContext`T]^(-2) (
                    HoldForm[$CellContext`T] (2 Pi HoldForm[$CellContext`T] + 
                    3 HoldForm[$CellContext`\[CapitalGamma]]) - (
                    HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                    HoldForm[$CellContext`\[CapitalGamma]]^2))^
                    Rational[1, 2])] + 
                Rational[
                  1, 2] (HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                    HoldForm[$CellContext`\[CapitalGamma]]^2))^
                  Rational[-1, 2] (-HoldForm[$CellContext`T] 
                   HoldForm[$CellContext`\[CapitalGamma]] + (
                    HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                    HoldForm[$CellContext`\[CapitalGamma]]^2))^Rational[1, 2])
                   PolyGamma[
                  0, Rational[1, 4] Pi^(-1) 
                   HoldForm[$CellContext`T]^(-2) (
                    HoldForm[$CellContext`T] (2 Pi HoldForm[$CellContext`T] + 
                    3 HoldForm[$CellContext`\[CapitalGamma]]) + (
                    HoldForm[$CellContext`T]^2 (-2.5600000000000005` + 
                    HoldForm[$CellContext`\[CapitalGamma]]^2))^
                    Rational[1, 2])] == 0, "Tooltip"]& ], 
             TagBox[
              TooltipBox[
               {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm[
                "Butt"], LineBox[CompressedData["
1:eJwNztciFQAAANB7izSMCiX7JiWEyCqbsitXhMq4RbzoU/pAoxBClJGscB7O
+wlFvoSng4FA4CszzDLHPN/4zgKLLPGDZVZY5SdrrLPBLzbZ4jd/2GaHXfb4
yz7/OOCQI4454T+nnBGQC3KBi0QRzSViuMwVrnKNWOKIJ4Hr3OAmiSSRzC1u
k8IdUkkjnQwyySKbEHfJ4R653OcBeTwknwIKeUQRxZTwmFLKeEI5FVRSRTVP
eUYNtdRRTwONNNFMC895QStttNNBJ11085JXvKaHML28oY9+3jLAIEO84z0f
GGaEUcaI8JFPjDPBZyaZ4hxBnzqr
                 "]]},
               RowBox[{
                 RowBox[{"EulerGamma", "+", 
                   RowBox[{"Log", "[", "4", "]"}], "+", 
                   RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], "+", 
                    RowBox[{
                    TagBox["\[CapitalGamma]", HoldForm], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]]}]}], ")"}], 
                    " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]]}], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"3", " ", 
                    TagBox["\[CapitalGamma]", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    TagBox["T", HoldForm]}], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}], "+", 
                    RowBox[{"3", " ", 
                    TagBox["\[CapitalGamma]", HoldForm], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]]}]}]], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    TagBox["T", HoldForm]}], " ", 
                    TagBox["\[CapitalGamma]", HoldForm]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]]}], ")"}], 
                    " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]], "+", 
                    RowBox[{
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"3", " ", 
                    TagBox["\[CapitalGamma]", HoldForm]}]}], ")"}]}]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]]}]]}], 
                 "\[Equal]", "0"}]],
              Annotation[#, EulerGamma + Log[4] + Log[
                  HoldForm[$CellContext`T]] + (
                  HoldForm[$CellContext`T] 
                   HoldForm[$CellContext`\[CapitalGamma]]^2 + 
                  HoldForm[$CellContext`\[CapitalGamma]] (
                    HoldForm[$CellContext`T]^2 
                    HoldForm[$CellContext`\[CapitalGamma]]^2)^
                    Rational[1, 2]) (-HoldForm[$CellContext`T] 
                    HoldForm[$CellContext`\[CapitalGamma]]^2 + 
                   3 HoldForm[$CellContext`\[CapitalGamma]] (
                    HoldForm[$CellContext`T]^2 
                    HoldForm[$CellContext`\[CapitalGamma]]^2)^
                    Rational[1, 2])^(-1) 
                 PolyGamma[
                  0, Rational[1, 4] Pi^(-1) 
                   HoldForm[$CellContext`T]^(-2) (-(
                    HoldForm[$CellContext`T]^2 
                    HoldForm[$CellContext`\[CapitalGamma]]^2)^Rational[1, 2] + 
                    HoldForm[$CellContext`T] (2 Pi HoldForm[$CellContext`T] + 
                    3 HoldForm[$CellContext`\[CapitalGamma]]))] + 
                Rational[
                  1, 2] (HoldForm[$CellContext`T]^2 
                   HoldForm[$CellContext`\[CapitalGamma]]^2)^
                  Rational[-1, 2] (-HoldForm[$CellContext`T] 
                   HoldForm[$CellContext`\[CapitalGamma]] + (
                    HoldForm[$CellContext`T]^2 
                    HoldForm[$CellContext`\[CapitalGamma]]^2)^Rational[1, 2]) 
                 PolyGamma[
                  0, Rational[1, 4] Pi^(-1) 
                   HoldForm[$CellContext`T]^(-2) ((HoldForm[$CellContext`T]^2 
                    HoldForm[$CellContext`\[CapitalGamma]]^2)^Rational[1, 2] + 
                    HoldForm[$CellContext`T] (2 Pi HoldForm[$CellContext`T] + 
                    3 HoldForm[$CellContext`\[CapitalGamma]]))] == 0, 
               "Tooltip"]& ], 
             TagBox[
              TooltipBox[
               {GrayLevel[0], Thickness[0.02], Dashing[None], CapForm["Butt"],
                 LineBox[CompressedData["
1:eJwVyWdXjgEAgOHnjRBl75Cyx6/xE3wUXnuUVRllNiiyRwglm6ySkZG9s6KM
FCF7Xj5c59zn3PGjw6PGh4IgqGCMSGQs4/g/wkxgIpOYzBSmMo3pzGAmSSQz
i9nMYS7zSCGVNOazgIUsIp0MFrOEpSxjOSvIJItscljJKnLJYzVryGct61jP
Bjayic1sYSvbKGA7O9hJIbvYzR6KKGYvJexjPwc4yCEOc4SjHKOU45zgJKc4
TRnlnKGCs5zjPBeo5CKXuMwVqrjKNa5zg5vc4jZ3uMs97vOAh1TziMc84SnP
qOE5L6iljpe84jVvqOctDTTyjvc08YGPfKKZz3zhK9/4zg9+8ovf/OEvQUQQ
hIigBS2JpBWtaUMUbWlHNDG0pwMd6URnutCVbnSnBz3pRW9i6UNf+hFHf+JJ
YAADGcRghjCUYQxnBCP5B8DWcQg=
                 "]]},
               RowBox[{
                 RowBox[{"EulerGamma", "+", 
                   RowBox[{"Log", "[", "4", "]"}], "+", 
                   RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "+", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]]}]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}], "+", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], " ", 
                    SuperscriptBox[
                    TagBox["\[CapitalGamma]", HoldForm], "2"]}]]}]}], 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}]]}], "]"}]}]}], "\[Equal]", 
                 "0"}]],
              Annotation[#, EulerGamma + Log[4] + Log[
                  HoldForm[$CellContext`T]] + 
                Rational[1, 2] 
                 PolyGamma[
                  0, Rational[1, 4] Pi^(-1) 
                   HoldForm[$CellContext`T]^(-2) (
                    2 Pi HoldForm[$CellContext`T]^2 - 
                    2 (-HoldForm[$CellContext`T]^2 
                    HoldForm[$CellContext`\[CapitalGamma]]^2)^
                    Rational[1, 2])] + 
                Rational[1, 2] 
                 PolyGamma[
                  0, Rational[1, 4] Pi^(-1) 
                   HoldForm[$CellContext`T]^(-2) (
                    2 Pi HoldForm[$CellContext`T]^2 + 
                    2 (-HoldForm[$CellContext`T]^2 
                    HoldForm[$CellContext`\[CapitalGamma]]^2)^
                    Rational[1, 2])] == 0, "Tooltip"]& ]}], {}},
          AspectRatio->1,
          AxesLabel->{None, None},
          AxesOrigin->{0.01, 0.01},
          AxesStyle->GrayLevel[0],
          BaseStyle->GrayLevel[0],
          DisplayFunction->Identity,
          Epilog->InsetBox[
            BoxData[
             FormBox[
              StyleBox["\"(a)\"", Medium, StripOnInput -> False], 
              TraditionalForm]], {1, 0.9}],
          Frame->True,
          FrameLabel->{{
             FormBox[
              StyleBox[
              "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
               StripOnInput -> False], TraditionalForm], None}, {
             FormBox[
              StyleBox[
              "\"x/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
               StripOnInput -> False], TraditionalForm], None}},
          FrameStyle->GrayLevel[0],
          FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
          FrameTicksStyle->Medium,
          GridLines->{None, None},
          GridLinesStyle->Directive[
            GrayLevel[0.5, 0.4]],
          ImageSize->Small,
          LabelStyle->{FontFamily -> "Helvetica", 
            GrayLevel[0]},
          
          Method->{
           "DefaultBoundaryStyle" -> Automatic, 
            "DefaultGraphicsInteraction" -> {
             "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
              "Effects" -> {
               "Highlight" -> {"ratio" -> 2}, 
                "HighlightPoint" -> {"ratio" -> 2}, 
                "Droplines" -> {
                 "freeformCursorMode" -> True, 
                  "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
            "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
          PlotLabel->FormBox["\"B=0\"", TraditionalForm],
          PlotRange->{{0.01, 1.1}, {0.01, 1}},
          PlotRangeClipping->True,
          PlotRangePadding->{{
             Scaled[0.02], 
             Scaled[0.02]}, {
             Scaled[0.02], 
             Scaled[0.02]}},
          Ticks->{Automatic, Automatic}], 
         TemplateBox[{
          "\"x = \[CapitalDelta] on \\!\\(\\*SubscriptBox[\\(d\\), \\(1 \
\\((2)\\)\\)]\\) (\[CapitalGamma]=0)\"",
           "\"x = \[CapitalGamma] on \\!\\(\\*SubscriptBox[\\(d\\), \\(1, 2, \
3\\)]\\) (\[CapitalDelta]=0)\"",
           "\"x = \\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(1 \\((2)\\)\
\\)]\\) on \\!\\(\\*SubscriptBox[\\(d\\), \\(2 \\((1)\\)\\)]\\) (\
\[CapitalDelta]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.8)\"",
           "\"x = \\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(1 \\((2)\\)\
\\)]\\) on \\!\\(\\*SubscriptBox[\\(d\\), \\(1 \\((2)\\)\\)]\\)(\
\[CapitalDelta]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.8)\"","\"\""},
          "LineLegend",
          DisplayFunction->(StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Thickness[0.36]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Thickness[0.36]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.36]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.36]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.36], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.36], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.36]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.36]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ),
          Editable->True,
          InterpretationFunction:>(RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "0.02`", "]"}]}], "}"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666666], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}]}], 
             "]"}]& )]}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]},
    {
     TagBox[GridBox[{
        {
         GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxlmAk0lV/UxiUpJIoSjUIUqUSEbBkSmZIo6W+OBkUJKSlJGUpJKSJpEDLP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            "], {{}, {}, 
             TagBox[
              TooltipBox[
               {RGBColor[0, 0, 1], Thickness[0.02], Dashing[{Small, Small}], 
                CapForm["Butt"], 
                LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
                 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 
                 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 
                 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 
                 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 
                 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 
                 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 
                 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 
                 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
                 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
                 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 
                 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
                 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 
                 177}]},
               RowBox[{
                 RowBox[{
                   RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "-", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                   RowBox[{"Re", "[", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["B", HoldForm]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}], "]"}]}], "\[Equal]", 
                 "0"}]],
              Annotation[#, Log[
                  HoldForm[$CellContext`T]] - PolyGamma[0, 
                 Rational[1, 2]] + Re[
                  PolyGamma[0, Rational[1, 2] + Complex[0, 
                    Rational[1, 2]] Pi^(-1) HoldForm[$CellContext`B]/
                    HoldForm[$CellContext`T]]] == 0, "Tooltip"]& ], 
             TagBox[
              TooltipBox[
               {RGBColor[0, 
                 NCache[
                  Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
                Dashing[{Small, Small}], CapForm["Butt"], 
                LineBox[CompressedData["
1:eJwN0Gk2ggEAAMCvVPdwJe+5QAfgbhEhlSzZ2ij7msoaiRCF+TEXmPH49MRU
KAiCSRLMMEuSOeZJscAiS6RZJkOWHCvkWWWNdTYosMkW2+ywS5ESZSpU2WOf
GnUOOOSIY0445YxzLrjkimsa3NCkRZtb7rjngUee6PDMC11e6fHGO30++OSL
Ad/8MGTEL38EAkOEGSNClBj/TzpEHA==
                 "]]},
               RowBox[{
                 RowBox[{"Log", "[", 
                   TagBox["T", HoldForm], "]"}], "\[Equal]", "0"}]],
              Annotation[#, Log[
                 HoldForm[$CellContext`T]] == 0, "Tooltip"]& ], 
             TagBox[
              TooltipBox[
               {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm[
                "Butt"], LineBox[CompressedData["
1:eJwV0cVSQgEAQNHnysJusTCxAQO7u0XERsXGwP9feVycmbu/kVwh9VMUBEGe
YlFCKWWUE6KCSqqopoZa6qingUaaaKaFVsK00U4HnXQRoZseeumjnwGiDDLE
MCOMMsY4MeIkmGCSKaZJMsMsc8yzwCJLLLPCKmuss8EmW2yzwy577HPAIUcc
c8IpKc5Ic06GCy654pobbrkjyz0PPJLjiWdeeOWNdz7I88kX3/xPKvDLH3hh
Gys=
                 "]]},
               RowBox[{
                 RowBox[{
                   RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "-", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                   RowBox[{"Re", "[", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.5`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["B", HoldForm]}]}], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}], "]"}]}], "\[Equal]", 
                 "0"}]],
              Annotation[#, Log[
                  HoldForm[$CellContext`T]] - PolyGamma[0, 
                 Rational[1, 2]] + Re[
                  PolyGamma[
                  0, Rational[1, 2] + 
                   Rational[1, 2] 
                    Pi^(-1) (0.5 + Complex[0, 1] HoldForm[$CellContext`B])/
                    HoldForm[$CellContext`T]]] == 0, "Tooltip"]& ], 
             TagBox[
              TooltipBox[
               {RGBColor[0, 
                 NCache[
                  Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
                Dashing[None], CapForm["Butt"], LineBox[CompressedData["
1:eJwNxmkyggEAANDPUbqSGRdwgAyRJYmU0iJkyZotkV2yRYm6l/fjzbzQ6Nhw
eCgIghHGZYIIk0wRZZoZZpkjxjxxFkiwyBJJlkmRZoUMWVbJkadAkTVKrLPB
JmW22GaHXSrssc8BhxxxTJUTTjnjnAtqXFLnimsa3HDLHfc88MgTzzR5ocUr
b7zzwSdtvvimQ5cfevzyR58B/3aqNdU=
                 "]]},
               RowBox[{
                 RowBox[{
                   RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "-", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                   RowBox[{"Re", "[", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox["0.07957747154594767`", 
                    TagBox["T", HoldForm]]}]}], "]"}], "]"}]}], "\[Equal]", 
                 "0"}]],
              Annotation[#, Log[
                  HoldForm[$CellContext`T]] - PolyGamma[0, 
                 Rational[1, 2]] + Re[
                  PolyGamma[
                  0, Rational[1, 2] + 
                   0.07957747154594767/HoldForm[$CellContext`T]]] == 0, 
               "Tooltip"]& ]}], {}},
          AspectRatio->1,
          AxesLabel->{None, None},
          AxesOrigin->{0., 0.01},
          AxesStyle->GrayLevel[0],
          BaseStyle->GrayLevel[0],
          DisplayFunction->Identity,
          Epilog->InsetBox[
            BoxData[
             FormBox[
              StyleBox["\"(b)\"", Medium, StripOnInput -> False], 
              TraditionalForm]], {0.09, 1.03}],
          Frame->True,
          FrameLabel->{{
             FormBox[
              StyleBox[
              "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
               StripOnInput -> False], TraditionalForm], None}, {
             FormBox[
              StyleBox[
              "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
               StripOnInput -> False], TraditionalForm], None}},
          FrameStyle->GrayLevel[0],
          FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
          FrameTicksStyle->Medium,
          GridLines->{None, None},
          GridLinesStyle->Directive[
            GrayLevel[0.5, 0.4]],
          ImageSize->Small,
          LabelStyle->{FontFamily -> "Helvetica", 
            GrayLevel[0]},
          
          Method->{
           "DefaultBoundaryStyle" -> Automatic, 
            "DefaultGraphicsInteraction" -> {
             "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
              "Effects" -> {
               "Highlight" -> {"ratio" -> 2}, 
                "HighlightPoint" -> {"ratio" -> 2}, 
                "Droplines" -> {
                 "freeformCursorMode" -> True, 
                  "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
            "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
          PlotLabel->FormBox["\"\[CapitalDelta]=0\"", TraditionalForm],
          PlotRange->{{0, 1.1}, {0.01, 1.1}},
          PlotRangeClipping->True,
          PlotRangePadding->{{
             Scaled[0.02], 
             Scaled[0.02]}, {
             Scaled[0.02], 
             Scaled[0.02]}},
          Ticks->{Automatic, Automatic}], 
         TemplateBox[{
          "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(\\(1\\)\\(\\\\ \\)\\)]\\)clean\
\"","\"\\!\\(\\*SubscriptBox[\\(d\\), \\(2 \\((3)\\)\\)]\\) clean\"",
           "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(\\(1\\)\\(\\\\ \\)\\)]\\)with \
\[CapitalGamma]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.5\"",
           "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(2 \\((3)\\)\\)]\\) with \
\[CapitalGamma]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.5\"","\"\""},
          "LineLegend",
          DisplayFunction->(StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ),
          Editable->True,
          InterpretationFunction:>(RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666666], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}]}], 
             "]"}]& )]}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]},
    {
     TagBox[GridBox[{
        {
         GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxNmQc81e/7xqUUiiQyKiEjaRGh0iVKERHaKEVpURoaSjTJKKW+KpGtlFRm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            "], {{}, {}, 
             TagBox[
              TooltipBox[
               {RGBColor[0, 0, 1], Thickness[0.02], Dashing[None], CapForm[
                "Butt"], 
                LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
                 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 
                 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 
                 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 
                 61, 62, 63, 64, 65, 66, 67}]},
               RowBox[{
                 RowBox[{
                   RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "-", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                   RowBox[{"0.49999999999999994`", " ", 
                    RowBox[{"RootSum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.025248605430336763`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.02652582384864922`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.3693666666666667`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.0471975511965976`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.7387333333333334`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"4.1887902047863905`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"4.1887902047863905`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.02524860543033676`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.02652582384864922`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.3485333333333333`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.39269908169872414`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.6970666666666666`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.03787290814550514`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.039788735772973836`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.36936666666666657`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5235987755982987`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.7387333333333331`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.094395102393195`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"2.094395102393195`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
                 "\[Equal]", "0"}]],
              Annotation[#, Log[
                  HoldForm[$CellContext`T]] - PolyGamma[0, 
                 Rational[1, 2]] + 
                0.49999999999999994` 
                 RootSum[
                  0.025248605430336763` + 
                   0.02652582384864922 HoldForm[$CellContext`B]^2 + 
                   0.3693666666666667 HoldForm[$CellContext`T] + 
                   0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                   1.0471975511965976` HoldForm[$CellContext`T]^2 + 
                   4.934802200544679 HoldForm[$CellContext`T]^3 + 
                   0.7387333333333334 HoldForm[$CellContext`T] # + 
                   1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                   4.1887902047863905` HoldForm[$CellContext`T]^2 # + 
                   29.60881320326807 HoldForm[$CellContext`T]^3 # + 
                   4.1887902047863905` HoldForm[$CellContext`T]^2 #^2 + 
                   59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
                   39.47841760435743 
                    HoldForm[$CellContext`T]^3 #^3& , (0.03787290814550514 + 
                    0.039788735772973836` HoldForm[$CellContext`B]^2 + 
                    0.36936666666666657` HoldForm[$CellContext`T] + 
                    0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                    0.5235987755982987 HoldForm[$CellContext`T]^2 + 
                    0.7387333333333331 HoldForm[$CellContext`T] # + 
                    1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                    2.094395102393195 HoldForm[$CellContext`T]^2 # + 
                    2.094395102393195 HoldForm[$CellContext`T]^2 #^2)^(-1) (
                    0.02524860543033676 PolyGamma[0, -#] + 
                    0.02652582384864922 HoldForm[$CellContext`B]^2 
                    PolyGamma[0, -#] + 
                    0.3485333333333333 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] + 
                    0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] + 
                    0.39269908169872414` HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] + 
                    0.6970666666666666 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] # + 
                    1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] # + 
                    1.5707963267948966` HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] # + 
                    1.5707963267948966` HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
             TagBox[
              TooltipBox[
               {RGBColor[0, 0, 1], Thickness[0.02], Dashing[{Small, Small}], 
                CapForm["Butt"], 
                LineBox[{68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
                 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 
                 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 
                 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 
                 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 
                 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 
                 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 
                 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 
                 169, 170, 171}]},
               RowBox[{
                 RowBox[{
                   RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "-", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                   RowBox[{"0.5`", " ", 
                    RowBox[{"RootSum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2.8308889727758287`*^-8", "+", 
                    RowBox[{"3.183098861837907`*^-8", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.29645000000010496`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.2566370614359173`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.5929000000002099`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"5.026548245743669`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"5.026548245743669`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"2.8308889727758287`*^-8", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"3.183098861837907`*^-8", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.296450000000075`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"4.712388980384689`*^-7", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.59290000000015`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.8849555921538756`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.8849555921538756`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{"4.246333459163742`*^-8", "+", 
                    RowBox[{"4.774648292756859`*^-8", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.29645000000010496`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"6.283185307179585`*^-7", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.5929000000002099`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.513274122871834`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"2.513274122871834`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
                 "\[Equal]", "0"}]],
              Annotation[#, Log[
                  HoldForm[$CellContext`T]] - PolyGamma[0, 
                 Rational[1, 2]] + 
                0.5 RootSum[
                  2.8308889727758287`*^-8 + 
                   3.183098861837907*^-8 HoldForm[$CellContext`B]^2 + 
                   0.29645000000010496` HoldForm[$CellContext`T] + 
                   0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                   1.2566370614359173`*^-6 HoldForm[$CellContext`T]^2 + 
                   4.934802200544679 HoldForm[$CellContext`T]^3 + 
                   0.5929000000002099 HoldForm[$CellContext`T] # + 
                   1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                   5.026548245743669*^-6 HoldForm[$CellContext`T]^2 # + 
                   29.60881320326807 HoldForm[$CellContext`T]^3 # + 
                   5.026548245743669*^-6 HoldForm[$CellContext`T]^2 #^2 + 
                   59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
                   39.47841760435743 
                    HoldForm[$CellContext`T]^3 #^3& , (4.246333459163742*^-8 + 
                    4.774648292756859*^-8 HoldForm[$CellContext`B]^2 + 
                    0.29645000000010496` HoldForm[$CellContext`T] + 
                    0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                    6.283185307179585*^-7 HoldForm[$CellContext`T]^2 + 
                    0.5929000000002099 HoldForm[$CellContext`T] # + 
                    1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                    2.513274122871834*^-6 HoldForm[$CellContext`T]^2 # + 
                    2.513274122871834*^-6 
                    HoldForm[$CellContext`T]^2 #^2)^(-1) (
                    2.8308889727758287`*^-8 PolyGamma[0, -#] + 
                    3.183098861837907*^-8 HoldForm[$CellContext`B]^2 
                    PolyGamma[0, -#] + 
                    0.296450000000075 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] + 
                    0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] + 
                    4.712388980384689*^-7 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] + 
                    0.59290000000015 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] # + 
                    1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] # + 
                    1.8849555921538756`*^-6 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] # + 
                    1.8849555921538756`*^-6 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
             TagBox[
              TooltipBox[
               {RGBColor[0, 
                 NCache[
                  Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
                Dashing[None], CapForm["Butt"], LineBox[CompressedData["
1:eJwN0FkiQgEAAMBXTtKVfPXdAbiYRJKULYWQLYTsSShlzZJ1PuYCE4kNDw6F
giCIMkKcURKMMU6SCVJMkmaKDNNkyTHDLHPMs0CeRQoUWWKZFUqsssY6ZTbY
ZIttdqiwyx77VDngkCNqHHPCKWecc8Elda5ocE2TG265o0Wbezp0eeCRJ555
4ZUeb7zzwSd9vvjmh1/+CMSGCDPAP8nTSCQ=
                 "]]},
               RowBox[{
                 RowBox[{
                   RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "-", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                   RowBox[{"0.019894367886486915`", " ", 
                    RowBox[{"RootSum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.050497210860673526`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.039788735772973836`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.42145`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.4398966328953215`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.8429`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"5.759586531581286`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"5.759586531581286`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"1.2691333333333332`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.544996239646748`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089358`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"19.089992479293496`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.07574581629101028`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.05968310365946076`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.42144999999999994`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.7199483164476608`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.8428999999999999`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.879793265790643`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"2.879793265790643`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
                 "\[Equal]", "0"}]],
              Annotation[#, Log[
                  HoldForm[$CellContext`T]] - PolyGamma[0, 
                 Rational[1, 2]] + 
                0.019894367886486915` 
                 RootSum[
                  0.050497210860673526` + 
                   0.039788735772973836` HoldForm[$CellContext`B]^2 + 
                   0.42145 HoldForm[$CellContext`T] + 
                   0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                   1.4398966328953215` HoldForm[$CellContext`T]^2 + 
                   4.934802200544679 HoldForm[$CellContext`T]^3 + 
                   0.8429 HoldForm[$CellContext`T] # + 
                   1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                   5.759586531581286 HoldForm[$CellContext`T]^2 # + 
                   29.60881320326807 HoldForm[$CellContext`T]^3 # + 
                   5.759586531581286 HoldForm[$CellContext`T]^2 #^2 + 
                   59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
                   39.47841760435743 
                    HoldForm[$CellContext`T]^3 #^3& , (0.07574581629101028 + 
                    0.05968310365946076 HoldForm[$CellContext`B]^2 + 
                    0.42144999999999994` HoldForm[$CellContext`T] + 
                    0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                    0.7199483164476608 HoldForm[$CellContext`T]^2 + 
                    0.8428999999999999 HoldForm[$CellContext`T] # + 
                    1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                    2.879793265790643 HoldForm[$CellContext`T]^2 # + 
                    2.879793265790643 HoldForm[$CellContext`T]^2 #^2)^(-1) (
                    1.2691333333333332` PolyGamma[0, -#] + 
                    1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
                    9.544996239646748 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] + 
                    9.869604401089358 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] + 
                    19.089992479293496` HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] # + 
                    39.47841760435743 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] # + 
                    39.47841760435743 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
             TagBox[
              TooltipBox[
               {RGBColor[0, 
                 NCache[
                  Rational[2, 3], 0.6666666666666666], 0], Thickness[0.02], 
                Dashing[{Small, Small}], CapForm["Butt"], 
                LineBox[CompressedData["
1:eJwNxtkyQgEAANDbTFJkS0LZUqhkiyzJVkKSpSg8+gD+/815ODMn+/PX+w0F
QTAkLCNEGCVKjDHGiTPBJFNMM0OCWZLMkWKeBRZJk2GJZVZYZY0s6+TIs8Em
WxQoUmKbMjvsssc+B1Q45Igqx5xwyhk1zqlzwSVXXHNDgya3tLjjngfaPNLh
iS7PvPDKGz36vPPBgCGffPHNP7hwEls=
                 "]]},
               RowBox[{
                 RowBox[{
                   RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "-", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                   RowBox[{"2.3873241463784296`*^-8", " ", 
                    RowBox[{"RootSum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"5.6617779455516575`*^-8", "+", 
                    RowBox[{"4.77464829275686`*^-8", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.29645000000017996`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.727875959474386`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.5929000000003599`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"6.911503837897544`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"6.911503837897544`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"1.1858000000001199`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"6.208834281047143`*^6", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089358`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.2417668562094286`*^7", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{"8.492666918327486`*^-8", "+", 
                    RowBox[{"7.16197243913529`*^-8", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.29645000000017996`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"8.639379797371931`*^-7", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.5929000000003599`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.4557519189487725`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"3.4557519189487725`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
                 "\[Equal]", "0"}]],
              Annotation[#, Log[
                  HoldForm[$CellContext`T]] - PolyGamma[0, 
                 Rational[1, 2]] + 
                2.3873241463784296`*^-8 
                 RootSum[
                  5.6617779455516575`*^-8 + 
                   4.77464829275686*^-8 HoldForm[$CellContext`B]^2 + 
                   0.29645000000017996` HoldForm[$CellContext`T] + 
                   0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                   1.727875959474386*^-6 HoldForm[$CellContext`T]^2 + 
                   4.934802200544679 HoldForm[$CellContext`T]^3 + 
                   0.5929000000003599 HoldForm[$CellContext`T] # + 
                   1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                   6.911503837897544*^-6 HoldForm[$CellContext`T]^2 # + 
                   29.60881320326807 HoldForm[$CellContext`T]^3 # + 
                   6.911503837897544*^-6 HoldForm[$CellContext`T]^2 #^2 + 
                   59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
                   39.47841760435743 
                    HoldForm[$CellContext`T]^3 #^3& , (8.492666918327486*^-8 + 
                    7.16197243913529*^-8 HoldForm[$CellContext`B]^2 + 
                    0.29645000000017996` HoldForm[$CellContext`T] + 
                    0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                    8.639379797371931*^-7 HoldForm[$CellContext`T]^2 + 
                    0.5929000000003599 HoldForm[$CellContext`T] # + 
                    1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                    3.4557519189487725`*^-6 HoldForm[$CellContext`T]^2 # + 
                    3.4557519189487725`*^-6 
                    HoldForm[$CellContext`T]^2 #^2)^(-1) (
                    1.1858000000001199` PolyGamma[0, -#] + 
                    1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
                    6.208834281047143*^6 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] + 
                    9.869604401089358 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] + 
                    1.2417668562094286`*^7 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] # + 
                    39.47841760435743 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] # + 
                    39.47841760435743 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
             TagBox[
              TooltipBox[
               {RGBColor[1, 0, 0], Thickness[0.02], Dashing[None], CapForm[
                "Butt"], LineBox[CompressedData["
1:eJwVzNlSgQEAgNG/R/FKzXTVJlokEpEllRZtWqWkVZsi5RUdF2fmu/pCkdT4
6lgQBBNMiimmmWGWMHNEiDLPAossEWOZOCskSDKaplgjTYZ1suTYIE+BIiU2
KbPFNjtU2GWPfQ6ocsgRx5xwSo0zzrngkiuuqXNDg1vuaHJPiwceeeKZF15p
88Y7H3zyRYdvfujS45c+f/wzYAiN9y6H
                 "]]},
               RowBox[{
                 RowBox[{
                   RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "-", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                   RowBox[{"0.019894367886486915`", " ", 
                    RowBox[{"RootSum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.0033157279810811526`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.039788735772973836`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.125`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.4398966328953215`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.25`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"5.759586531581286`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"5.759586531581286`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.08333333333333333`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"2.0943951023931953`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089358`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"4.1887902047863905`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.0049735919716217296`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.05968310365946076`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.125`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.7199483164476608`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.25`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.879793265790643`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"2.879793265790643`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
                 "\[Equal]", "0"}]],
              Annotation[#, Log[
                  HoldForm[$CellContext`T]] - PolyGamma[0, 
                 Rational[1, 2]] + 
                0.019894367886486915` 
                 RootSum[
                  0.0033157279810811526` + 
                   0.039788735772973836` HoldForm[$CellContext`B]^2 + 
                   0.125 HoldForm[$CellContext`T] + 
                   0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                   1.4398966328953215` HoldForm[$CellContext`T]^2 + 
                   4.934802200544679 HoldForm[$CellContext`T]^3 + 
                   0.25 HoldForm[$CellContext`T] # + 
                   1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                   5.759586531581286 HoldForm[$CellContext`T]^2 # + 
                   29.60881320326807 HoldForm[$CellContext`T]^3 # + 
                   5.759586531581286 HoldForm[$CellContext`T]^2 #^2 + 
                   59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
                   39.47841760435743 
                    HoldForm[$CellContext`T]^3 #^3& , (0.0049735919716217296` + 
                    0.05968310365946076 HoldForm[$CellContext`B]^2 + 
                    0.125 HoldForm[$CellContext`T] + 
                    0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                    0.7199483164476608 HoldForm[$CellContext`T]^2 + 
                    0.25 HoldForm[$CellContext`T] # + 
                    1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                    2.879793265790643 HoldForm[$CellContext`T]^2 # + 
                    2.879793265790643 HoldForm[$CellContext`T]^2 #^2)^(-1) (
                    0.08333333333333333 PolyGamma[0, -#] + 
                    1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
                    2.0943951023931953` HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] + 
                    9.869604401089358 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] + 
                    4.1887902047863905` HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] # + 
                    39.47841760435743 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] # + 
                    39.47841760435743 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
             TagBox[
              TooltipBox[
               {RGBColor[1, 0, 0], Thickness[0.02], Dashing[{Small, Small}], 
                CapForm["Butt"], LineBox[CompressedData["
1:eJwV0EVWAlAAQNEPtiKyBbbkDnQBujUbELHA7g4Uu1ux8zq457zxS7a2N7dF
QggtdIhOuuimh176SJEmQz9ZBsgxyBDDjDBKngJjjDPBJFNMM8Msc8yzwCJL
LLPCKmuss8EmW2xTZIddSuyxzwGHHHHMCaeccc4Fl1xxzQ233HHPA488UeaZ
F155450PPvnimx9+/ydGQ4gQpYJKqqimhlrqqKeBGI3EaSLBH36SRmc=
                 "]]},
               RowBox[{
                 RowBox[{
                   RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "-", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                   RowBox[{"2.3873241463784296`*^-8", " ", 
                    RowBox[{"RootSum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"5.729577951308231`*^-21", "+", 
                    RowBox[{"4.77464829275686`*^-8", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"1.7999999999999997`*^-13", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.727875959474386`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"3.5999999999999993`*^-13", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"6.911503837897544`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"6.911503837897544`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"1.1999999999999997`*^-13", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"2.5132741228718346`*^-6", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089358`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"5.026548245743669`*^-6", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{"8.594366926962348`*^-21", "+", 
                    RowBox[{"7.16197243913529`*^-8", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"1.8`*^-13", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"8.639379797371931`*^-7", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"3.6`*^-13", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.4557519189487725`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"3.4557519189487725`*^-6", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
                 "\[Equal]", "0"}]],
              Annotation[#, Log[
                  HoldForm[$CellContext`T]] - PolyGamma[0, 
                 Rational[1, 2]] + 
                2.3873241463784296`*^-8 
                 RootSum[
                  5.729577951308231*^-21 + 
                   4.77464829275686*^-8 HoldForm[$CellContext`B]^2 + 
                   1.7999999999999997`*^-13 HoldForm[$CellContext`T] + 
                   0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                   1.727875959474386*^-6 HoldForm[$CellContext`T]^2 + 
                   4.934802200544679 HoldForm[$CellContext`T]^3 + 
                   3.5999999999999993`*^-13 HoldForm[$CellContext`T] # + 
                   1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                   6.911503837897544*^-6 HoldForm[$CellContext`T]^2 # + 
                   29.60881320326807 HoldForm[$CellContext`T]^3 # + 
                   6.911503837897544*^-6 HoldForm[$CellContext`T]^2 #^2 + 
                   59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
                   39.47841760435743 
                    HoldForm[$CellContext`T]^3 #^3& , (8.594366926962348*^-21 + 
                    7.16197243913529*^-8 HoldForm[$CellContext`B]^2 + 
                    1.8*^-13 HoldForm[$CellContext`T] + 
                    0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                    8.639379797371931*^-7 HoldForm[$CellContext`T]^2 + 
                    3.6*^-13 HoldForm[$CellContext`T] # + 
                    1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                    3.4557519189487725`*^-6 HoldForm[$CellContext`T]^2 # + 
                    3.4557519189487725`*^-6 
                    HoldForm[$CellContext`T]^2 #^2)^(-1) (
                    1.1999999999999997`*^-13 PolyGamma[0, -#] + 
                    1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
                    2.5132741228718346`*^-6 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] + 
                    9.869604401089358 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] + 
                    5.026548245743669*^-6 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] # + 
                    39.47841760435743 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] # + 
                    39.47841760435743 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ]}], {}},
          AspectRatio->1,
          AxesLabel->{None, None},
          AxesOrigin->{0.01, 0.01},
          AxesStyle->GrayLevel[0],
          BaseStyle->GrayLevel[0],
          DisplayFunction->Identity,
          Epilog->InsetBox[
            BoxData[
             FormBox[
              StyleBox["\"(c)\"", Medium, StripOnInput -> False], 
              TraditionalForm]], {0.1, 1.8}],
          Frame->True,
          FrameLabel->{{
             FormBox[
              StyleBox[
              "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
               StripOnInput -> False], TraditionalForm], None}, {
             FormBox[
              StyleBox[
              "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)\"", Medium, 
               StripOnInput -> False], TraditionalForm], None}},
          FrameStyle->GrayLevel[0],
          FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
          FrameTicksStyle->Medium,
          GridLines->{None, None},
          GridLinesStyle->Directive[
            GrayLevel[0.5, 0.4]],
          ImageSize->Small,
          LabelStyle->{FontFamily -> "Helvetica", 
            GrayLevel[0]},
          
          Method->{
           "DefaultBoundaryStyle" -> Automatic, 
            "DefaultGraphicsInteraction" -> {
             "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
              "Effects" -> {
               "Highlight" -> {"ratio" -> 2}, 
                "HighlightPoint" -> {"ratio" -> 2}, 
                "Droplines" -> {
                 "freeformCursorMode" -> True, 
                  "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
            "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True},
          
          PlotLabel->FormBox[
           "\"\[CapitalDelta]/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.77\
\"", TraditionalForm],
          PlotRange->{{0.01, 1.05}, {0.01, 2}},
          PlotRangeClipping->True,
          PlotRangePadding->{{
             Scaled[0.02], 
             Scaled[0.02]}, {
             Scaled[0.02], 
             Scaled[0.02]}},
          Ticks->{Automatic, Automatic}], 
         TemplateBox[{
          "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(1\\)]\\) with \
\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"",
           "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(1\\)]\\) clean\"",
           "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(2\\)]\\) with \
\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"",
           "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(2\\)]\\) clean\"",
           "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(3\\)]\\) with \
\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(c\\)]\\)=0.25\"",
           "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(3\\)]\\) clean\"","\"\""},
          "LineLegend",
          DisplayFunction->(StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{0, Small}], 
                    Thickness[0.08099999999999999]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ),
          Editable->True,
          InterpretationFunction:>(RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.009`", "]"}]}], "}"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666666], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 
                 RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
                   ",", #7}], "}"}]}], "]"}]& )]}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.785840640407134*^9, 3.7858406694450407`*^9}, 
   3.7858407179259367`*^9, 3.785843631597549*^9, 3.7858436637780743`*^9, 
   3.785850740067361*^9, 3.785850801486458*^9, {3.792782133416885*^9, 
   3.792782146540798*^9}, 3.792782178555628*^9},
 CellLabel->
  "Out[504]=",ExpressionUUID->"876a2808-78c4-49bd-8fb4-896cb1642f72"],

Cell[BoxData["\<\"fig3.png\"\>"], "Output",
 CellChangeTimes->{{3.785840640407134*^9, 3.7858406694450407`*^9}, 
   3.7858407179259367`*^9, 3.785843631597549*^9, 3.7858436637780743`*^9, 
   3.785850740067361*^9, 3.785850801486458*^9, {3.792782133416885*^9, 
   3.792782146540798*^9}, 3.792782179184339*^9},
 CellLabel->
  "Out[505]=",ExpressionUUID->"0a485b7e-e7b0-4317-9ccb-0fce64a47598"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1405, 665},
WindowMargins->{{Automatic, 0}, {Automatic, 46}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 125, 2, 45, "Subsubsection",ExpressionUUID->"48dfb12c-53c5-4916-9054-ce9947018e82"],
Cell[CellGroupData[{
Cell[730, 28, 3941, 100, 195, "Input",ExpressionUUID->"fb8d68ac-6f49-4fe3-8486-44cf23c44c16"],
Cell[4674, 130, 14877, 304, 206, "Output",ExpressionUUID->"c79522fc-da4d-4dab-92f3-3b6c5103a6a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19588, 439, 1659, 37, 74, "Input",ExpressionUUID->"383ce8d6-194d-4c99-97da-0e958b1ffc8c"],
Cell[21250, 478, 18626, 394, 140, "Output",ExpressionUUID->"238f4580-19d7-4532-ad0b-7fdba88aabb1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39913, 877, 362, 9, 30, "Input",ExpressionUUID->"191bf453-4fb1-48b0-ab8c-78ba7924760a"],
Cell[40278, 888, 34226, 697, 209, "Output",ExpressionUUID->"2d85bd4f-373e-4e3d-96c3-500247ca1c3c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74553, 1591, 223, 4, 45, "Subsubsection",ExpressionUUID->"1e816219-decb-471e-8041-e9df23698b72"],
Cell[CellGroupData[{
Cell[74801, 1599, 12787, 320, 526, "Input",ExpressionUUID->"290974b9-5f9a-4667-a525-778a18c5cbe6"],
Cell[87591, 1921, 58129, 1193, 211, "Output",ExpressionUUID->"d684afe7-052a-4ddd-965d-24428681cd37"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[145769, 3120, 128, 3, 45, "Subsubsection",ExpressionUUID->"3813cb8d-aaa2-4202-b152-b6317ddc129e"],
Cell[CellGroupData[{
Cell[145922, 3127, 60129, 1346, 1368, "Input",ExpressionUUID->"fea8e1dd-c5e5-4007-b04a-3618e23adbd3"],
Cell[206054, 4475, 92313, 1811, 213, "Output",ExpressionUUID->"c70a0d7d-e4b3-4d3e-99c5-ecc36ffd0471"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[298416, 6292, 179, 3, 45, "Subsubsection",ExpressionUUID->"61f15ec5-75dd-4324-a238-43c4dc6db312"],
Cell[CellGroupData[{
Cell[298620, 6299, 646, 15, 52, "Input",ExpressionUUID->"ed404595-1164-4d04-8565-48e858479f73"],
Cell[299269, 6316, 186844, 3699, 607, "Output",ExpressionUUID->"876a2808-78c4-49bd-8fb4-896cb1642f72"],
Cell[486116, 10017, 388, 6, 92, "Output",ExpressionUUID->"0a485b7e-e7b0-4317-9ccb-0fce64a47598"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> plots/plot_crossover_fig4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    166529,       3452]
NotebookOptionsPosition[    165448,       3426]
NotebookOutlinePosition[    165786,       3441]
CellTagsIndexPosition[    165743,       3438]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tck", "=", 
   RowBox[{"Thickness", "[", "0.02", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", 
       FractionBox["\[Alpha]", 
        RowBox[{"2", "Pi", "*", "T"}]]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "0", ",", "2"}], "}"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.785853586317346*^9, 3.785853615005374*^9}, {
   3.785853680040491*^9, 3.785853689053994*^9}, {3.792924187691186*^9, 
   3.7929241934294024`*^9}, 3.7931851350517483`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"f441b0ed-8bb3-4884-9e06-bdf6f11d127e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pbS", "[", 
    RowBox[{"Tcs_", ",", "T_", ",", "\[CapitalGamma]m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"T", "/", "Tcs"}], "]"}], "+", 
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", 
       FractionBox[
        RowBox[{"2", "\[CapitalGamma]m"}], 
        RowBox[{"2", "Pi", "*", "T"}]]}]}], "]"}], "-", 
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pbT", "[", 
     RowBox[{"Tct_", ",", "T_", ",", "\[CapitalGamma]m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"T", "/", "Tct"}], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "+", 
        FractionBox["\[CapitalGamma]m", 
         RowBox[{"2", "Pi", "*", "T"}]]}]}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noZ", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"pbS", "[", 
         RowBox[{"1", ",", "T", ",", "\[CapitalGamma]"}], "]"}], "\[Equal]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{"pbT", "[", 
         RowBox[{"0.75", ",", "T", ",", "\[CapitalGamma]"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"pbT", "[", 
         RowBox[{"0.5", ",", "T", ",", "\[CapitalGamma]"}], "]"}], "\[Equal]",
         "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalGamma]", ",", "0", ",", "0.8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"T", ",", "0.01", ",", "1"}], "}"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(m\)]\)/\!\(\*SubscriptBox[\(T\), \(cs\)]\)\>\"", ",", "Medium"}], "]"}], 
        ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<T/\!\(\*SubscriptBox[\(T\), \(cs\)]\)\>\"", ",", "Medium"}], 
         "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Small"}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", "Medium"}], ",", 
     RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<(a)\>\"", ",", "Medium"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.7", ",", "0.9"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", "tck"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "tck", ",", 
          RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "tck", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(0\)]\) (\!\(\*SubscriptBox[\(T\
\), \(cs\)]\))\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(d\), \(3\)]\)(k) \
(\!\(\*SubscriptBox[\(T\), \(ct\)]\)/\!\(\*SubscriptBox[\(T\), \
\(cs\)]\)=0.75)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(d\), \(3\)]\)(k) \
(\!\(\*SubscriptBox[\(T\), \(ct\)]\)/\!\(\*SubscriptBox[\(T\), \(cs\)]\)=0.5)\
\>\""}], "}"}], ",", 
        RowBox[{"(*", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.8"}], "}"}], "*)"}], "Right"}], "]"}]}]}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"legend", "=", 
    RowBox[{"LineLegend", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", "Dashed"}], "}"}], ",", 
        "Blue", ",", 
        RowBox[{"{", 
         RowBox[{"Darker", "[", "Green", "]"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(d\), \(\(1\)\(\\\ \)\)]\)clean\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(d\), \(2\((3)\)\)]\) clean\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(d\), \(\(1\)\(\\\ \)\)]\)with \
\[CapitalGamma]/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.5\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(d\), \(2\((3)\)\)]\) with \
\[CapitalGamma]/\!\(\*SubscriptBox[\(T\), \(c\)]\)=0.5\>\""}], "}"}]}], 
     "]"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.785854275723577*^9, 3.785854614599311*^9}, {
   3.785854950615355*^9, 3.785854961614702*^9}, {3.785855000737557*^9, 
   3.785855005050102*^9}, 3.7858550498163147`*^9, {3.785855118646985*^9, 
   3.78585516391755*^9}, {3.785855204667705*^9, 3.785855246896926*^9}, {
   3.785855410701043*^9, 3.785855489212137*^9}, {3.785855588062793*^9, 
   3.785855645709962*^9}, {3.785855768803287*^9, 3.785855877042054*^9}, {
   3.786101618962359*^9, 3.786101621957594*^9}, {3.786101705467248*^9, 
   3.786101906334262*^9}, {3.786102122128327*^9, 3.786102161285211*^9}, {
   3.78610223834798*^9, 3.786102238955233*^9}, 3.786102590478919*^9, 
   3.7861030649581633`*^9, {3.786103234139687*^9, 3.786103290263682*^9}, {
   3.78610345054139*^9, 3.786103451542653*^9}, {3.786103502267323*^9, 
   3.78610351017972*^9}, {3.7861888219686613`*^9, 3.786189047362792*^9}, {
   3.7929241518333263`*^9, 3.7929241525859528`*^9}, {3.792924244962352*^9, 
   3.792924289951611*^9}, {3.7929243328999653`*^9, 3.792924421201926*^9}, {
   3.7929244602594337`*^9, 3.792924525091449*^9}, {3.792924576281518*^9, 
   3.7929245992330217`*^9}, {3.792924885586948*^9, 3.792924898458806*^9}, {
   3.79318511272824*^9, 3.7931851162700443`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"544cfba5-a5ad-49c5-8ca8-cf6ae4b202fe"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{
     GraphicsComplexBox[CompressedData["
1:eJxVlwk0lO37x4UfoWhBq6I3sqRIpcL7tZUWJVoUlTa0IpSX0kKIikgSIXuE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      "], {{{}, {}, 
        TagBox[
         TooltipBox[{
           Directive[
            CapForm["Butt"], 
            AbsoluteThickness[1.6], 
            AbsoluteDashing[{}], 
            RGBColor[0, 0, 1], 
            Thickness[0.02]], 
           
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
             18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 
            111, 112, 113, 114, 115, 116, 117, 118, 119, 120}]}, 
          RowBox[{
            RowBox[{
              RowBox[{"Log", "[", 
                TagBox["T", HoldForm], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                  FractionBox["1", "2"]}], "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                  RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox[
                    TagBox["\[CapitalGamma]", HoldForm], 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}]}], "\[Equal]", "0"}]],
          Annotation[#, Log[
             HoldForm[$CellContext`T]] - PolyGamma[0, 
            Rational[1, 2]] + 
           PolyGamma[
            0, Rational[1, 2] + 
             Pi^(-1) HoldForm[$CellContext`T]^(-1) 
              HoldForm[$CellContext`\[CapitalGamma]]] == 0, "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            CapForm["Butt"], 
            AbsoluteThickness[1.6], 
            AbsoluteDashing[{6, 2}], 
            RGBColor[1, 0, 0], 
            Thickness[0.02], 
            Dashing[None]], 
           
           LineBox[{121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 
            132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 
            145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 
            158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 
            171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 
            184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 
            197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 
            210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 
            223, 224, 225, 226}]}, 
          RowBox[{
            RowBox[{
              RowBox[{"Log", "[", 
                RowBox[{"1.3333333333333333`", " ", 
                  TagBox["T", HoldForm]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                  FractionBox["1", "2"]}], "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                  RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox[
                    TagBox["\[CapitalGamma]", HoldForm], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}]}], "\[Equal]", "0"}]],
          Annotation[#, 
          Log[1.3333333333333333` HoldForm[$CellContext`T]] - PolyGamma[0, 
            Rational[1, 2]] + 
           PolyGamma[
            0, Rational[1, 2] + 
             Rational[1, 2] Pi^(-1) HoldForm[$CellContext`T]^(-1) 
              HoldForm[$CellContext`\[CapitalGamma]]] == 0, "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            CapForm["Butt"], 
            AbsoluteThickness[1.6], 
            AbsoluteDashing[{2, 2}], 
            RGBColor[1, 0, 0], 
            Thickness[0.02], 
            Dashing[{Small, Small}]], 
           
           LineBox[{227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 
            238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 
            251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 
            264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 
            277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 
            290, 291, 292}]}, 
          RowBox[{
            RowBox[{
              RowBox[{"Log", "[", 
                RowBox[{"2.`", " ", 
                  TagBox["T", HoldForm]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                  FractionBox["1", "2"]}], "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                  RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox[
                    TagBox["\[CapitalGamma]", HoldForm], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}]}], "\[Equal]", "0"}]],
          Annotation[#, Log[2. HoldForm[$CellContext`T]] - PolyGamma[0, 
            Rational[1, 2]] + 
           PolyGamma[
            0, Rational[1, 2] + 
             Rational[1, 2] Pi^(-1) HoldForm[$CellContext`T]^(-1) 
              HoldForm[$CellContext`\[CapitalGamma]]] == 0, 
          "Tooltip"]& ]}}], {}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Automatic}, AxesOrigin -> {0., 0.01}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, AxesLabel -> {None, None}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox[
         "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, AxesLabel -> {None, None}, AxesStyle -> 
     GrayLevel[0], BaseStyle -> GrayLevel[0], DisplayFunction :> Identity, 
     Epilog -> InsetBox[
       BoxData[
        FormBox[
         StyleBox["\"(a)\"", Medium, StripOnInput -> False], 
         TraditionalForm]], {0.7, 0.9}], Frame -> True, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox[
         "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}}, FrameStyle -> 
     GrayLevel[0], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     FrameTicksStyle -> Medium, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Small, 
     LabelStyle -> {FontFamily -> "Helvetica", 
       GrayLevel[0]}, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True}, 
     PlotRange -> {{0, 0.8}, {0.01, 1}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(0\\)]\\) \
(\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\))\"", 
       "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(3\\)]\\)(k) \
(\\!\\(\\*SubscriptBox[\\(T\\), \\(ct\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \
\\(cs\\)]\\)=0.75)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(3\\)]\\)(k) \
(\\!\\(\\*SubscriptBox[\\(T\\), \\(ct\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \
\\(cs\\)]\\)=0.5)\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{}], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.18]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{}], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.18]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{6, 2}], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.18], 
                    Dashing[
                    Opacity[0]]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{6, 2}], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.18], 
                    Dashing[
                    Opacity[0]]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{2, 2}], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.18], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{2, 2}], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.18], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Helvetica", 
          GrayLevel[0]}, Background -> Automatic, StripOnInput -> False], 
        TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "2"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"Opacity", "[", "0", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "2"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Helvetica\""}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.785855147168244*^9, 3.785855164500338*^9}, {
   3.785855214003381*^9, 3.7858552483403673`*^9}, {3.785855411617855*^9, 
   3.785855489631927*^9}, {3.785855593540288*^9, 3.785855646907012*^9}, {
   3.785855769553236*^9, 3.7858558785643997`*^9}, 3.786101622646266*^9, {
   3.786101721000062*^9, 3.786101758052475*^9}, {3.786101860527155*^9, 
   3.786101875150255*^9}, 3.7861019075092087`*^9, {3.786102125676448*^9, 
   3.786102162545917*^9}, 3.786102239765843*^9, 3.786102591044711*^9, 
   3.786103066139258*^9, {3.786103235827816*^9, 3.786103290775136*^9}, 
   3.786103452946013*^9, 3.78610352148799*^9, 3.786188887353159*^9, {
   3.786188927551227*^9, 3.786188957584589*^9}, {3.786188990032461*^9, 
   3.78618904886271*^9}, 3.7929241536482286`*^9, {3.79292426453911*^9, 
   3.792924290698391*^9}, 3.7929243393158627`*^9, {3.7929243696426477`*^9, 
   3.7929244218594217`*^9}, {3.792924478422083*^9, 3.7929245257024727`*^9}, {
   3.792924586374395*^9, 3.792924599864398*^9}, {3.792924890384059*^9, 
   3.7929249000481243`*^9}, {3.793185119116633*^9, 3.793185140453692*^9}, 
   3.7931851866642017`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"5a528a72-2f9e-4822-bf17-d2249f64f847"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PBiso", "[", 
     RowBox[{
     "T_", ",", "B_", ",", "\[CapitalDelta]_", ",", "\[CapitalGamma]0_", ",", 
      "\[CapitalGamma]1_", ",", "\[CapitalGamma]2_", ",", 
      "\[CapitalGamma]3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Log", "[", "T", "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       FractionBox["1", "2"]}], "]"}], "+", 
     RowBox[{"RootSum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0"}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]1"}], "+", 
         RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalGamma]1", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2"}], 
         "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]3"}], 
         "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "8", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
         RowBox[{"\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]3", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], "+", 
         
         RowBox[{"6", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", "#1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], "+", 
         RowBox[{
         "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]1", " ", "#1"}], "+", 
         RowBox[{"16", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{
         "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"6", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalGamma]1", "3"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]3", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "8", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"12", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0"}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1"}], "+", 
           RowBox[{"16", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[CapitalGamma]1", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "12", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "12", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "24", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], 
           "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], 
           "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], 
           "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", "#1"}], "+", 
           RowBox[{"32", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], 
           "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", "#1"}], "+", 
           RowBox[{
           "40", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", "#1"}], "+", 
           RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], 
           "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{
           "40", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["#1", "2"]}]}], ")"}]}], "&"}]}], "]"}]}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pbAnisoS", "[", 
     RowBox[{
     "Tcs_", ",", "T_", ",", "B_", ",", "\[CapitalDelta]_", ",", 
      "\[CapitalGamma]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"T", "/", "Tcs"}], "]"}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["B", "2"], "+", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FractionBox["\[CapitalGamma]", 
                RowBox[{"\[Pi]", " ", "T"}]]}], ")"}]}], "]"}], "+", 
           RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"\[Pi]", " ", 
                SuperscriptBox["T", "2"]}], "-", 
               RowBox[{"T", " ", "\[CapitalGamma]"}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["T", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["B", "2"], "+", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]]}], 
              RowBox[{"2", " ", "\[Pi]", " ", 
               SuperscriptBox["T", "2"]}]]}], "]"}], "+", 
           RowBox[{"HarmonicNumber", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"T", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "\[Pi]"}], " ", "T"}], "+", 
                 "\[CapitalGamma]"}], ")"}]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["T", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["B", "2"], "+", 
                  SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]]}], 
             RowBox[{"2", " ", "\[Pi]", " ", 
              SuperscriptBox["T", "2"]}]], "]"}], "+", 
           RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"PBiso", "[", 
    RowBox[{
    "T_", ",", "B_", ",", "\[CapitalDelta]_", ",", "\[CapitalGamma]0_", ",", 
     "\[CapitalGamma]1_", ",", "\[CapitalGamma]2_", ",", 
     "\[CapitalGamma]3_"}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dis", "=", "0.1"}], ";", 
  RowBox[{"soc", "=", "0.5"}], ";", 
  RowBox[{"tc", "=", "0.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]1", "=", 
   RowBox[{"dis", "/", "3"}]}], ";", 
  RowBox[{"\[CapitalGamma]2", "=", 
   RowBox[{"dis", "/", "3"}]}], ";", 
  RowBox[{"\[CapitalGamma]3", "=", 
   RowBox[{"dis", "/", "3"}]}], ";", 
  RowBox[{"\[CapitalGamma]", "=", "dis"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tck", "=", 
    RowBox[{"Thickness", "[", "0.02", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"finiteZ", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"PBiso", "[", 
        RowBox[{
        "T", ",", "B", ",", "soc", ",", "0", ",", "\[CapitalGamma]1", ",", 
         "\[CapitalGamma]2", ",", "\[CapitalGamma]3"}], "]"}], "\[Equal]", 
       "0"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"pbAnisoS", "[", 
         RowBox[{"tc", ",", "T", ",", "B", ",", "soc", ",", "dis"}], "]"}], 
        ","}], "*)"}], 
      RowBox[{"pbAnisoS", "[", 
       RowBox[{"tc", ",", "T", ",", "0", ",", "soc", ",", "dis"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"T", ",", "0.01", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"B", ",", "0.01", ",", "2"}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Small"}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", "Medium"}], ",", 
    RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(b)\>\"", ",", "Medium"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.9", ",", "1.8"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<T/\!\(\*SubscriptBox[\(T\), \(cs\)]\)\>\"", ",", "Medium"}], 
        "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<B/\!\(\*SubscriptBox[\(T\), \(cs\)]\)\>\"", ",", "Medium"}], 
        "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(0\)]\)\>\"", ",", 
         RowBox[{"(*", 
          RowBox[{"\"\<\[Psi](k)\>\"", ","}], "*)"}], 
         "\"\<\!\(\*SubscriptBox[\(d\), \(3\)]\)(k)\>\""}], "}"}], ",", 
       "Right"}], "]"}]}], ",", 
    RowBox[{"ContourStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tck", ",", "Blue"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tck", ",", "Red", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
    RowBox[{
    "PlotLabel", "\[Rule]", 
     "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(m\)]\)/\!\(\*SubscriptBox[\(T\), \(cs\)]\)=0.1 and \
\[CapitalDelta]/\!\(\*SubscriptBox[\(T\), \(cs\)]\)=0.5\>\""}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.785855993137628*^9, 3.785856000881562*^9}, {
   3.785856092477335*^9, 3.785856182383325*^9}, {3.78585633002652*^9, 
   3.7858565820578403`*^9}, {3.785856714682433*^9, 3.7858567351325693`*^9}, {
   3.7861015413921747`*^9, 3.786101570231711*^9}, {3.786102251888517*^9, 
   3.7861022885677643`*^9}, {3.786102322663467*^9, 3.786102453466028*^9}, {
   3.786102905633794*^9, 3.786102945062516*^9}, {3.786102991801238*^9, 
   3.786103057783063*^9}, {3.786103099392056*^9, 3.7861031164613733`*^9}, 
   3.786103158321596*^9, {3.786103397631309*^9, 3.7861034467698307`*^9}, {
   3.7861890665899343`*^9, 3.786189072579814*^9}, {3.786189502599042*^9, 
   3.78618950673428*^9}, {3.7861896989611588`*^9, 3.786189734532989*^9}, {
   3.791804215758856*^9, 3.7918042494065447`*^9}, {3.792765944015359*^9, 
   3.792765974320119*^9}, {3.792766030645269*^9, 3.792766117678028*^9}, {
   3.792766166193062*^9, 3.792766255392068*^9}, {3.792766325870873*^9, 
   3.7927663935773582`*^9}, {3.792766453803615*^9, 3.792766461790914*^9}, {
   3.792773990544552*^9, 3.792774089562202*^9}, {3.792774130105323*^9, 
   3.792774180452433*^9}, {3.7927742747199793`*^9, 3.792774326327203*^9}, {
   3.792774617808921*^9, 3.792774632403472*^9}, {3.792924811490818*^9, 
   3.792924868189205*^9}, {3.79292494500535*^9, 3.792925081708775*^9}, {
   3.792925113220804*^9, 3.7929252469639397`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"f7bfc211-9674-416e-8e11-943b530f99b4"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{
     GraphicsComplexBox[CompressedData["
1:eJxFlgs0VNsDxsWNHqJQKbcuKZWESkypPjeVFCU9SMmjVXn0vFIS8kgipfFI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      "], {{{}, {}, 
        TagBox[
         TooltipBox[{
           Directive[
            CapForm["Butt"], 
            AbsoluteThickness[1.6], 
            AbsoluteDashing[{}], 
            Thickness[0.02], 
            RGBColor[0, 0, 1]], 
           
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
             18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100, 101, 102, 103, 104, 105}]}, 
          RowBox[{
            RowBox[{
              RowBox[{"Log", "[", 
                TagBox["T", HoldForm], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                  FractionBox["1", "2"]}], "]"}], "+", 
              RowBox[{"0.5`", " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.008169953745383962`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.015915494309189534`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.145`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5759586531581288`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.29`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.303834612632515`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"2.303834612632515`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.008169953745383962`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.015915494309189537`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.016666666666666666`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.3141592653589793`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.03333333333333333`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.012254930618075942`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.023873241463784306`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.145`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.2879793265790644`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.29`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.1519173063162575`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"1.1519173063162575`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
            "\[Equal]", "0"}]], Annotation[#, Log[
             HoldForm[$CellContext`T]] - PolyGamma[0, 
            Rational[1, 2]] + 
           0.5 RootSum[
             0.008169953745383962 + 
              0.015915494309189534` HoldForm[$CellContext`B]^2 + 
              0.145 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.5759586531581288 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.29 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              2.303834612632515 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              2.303834612632515 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (0.012254930618075942` + 
                0.023873241463784306` HoldForm[$CellContext`B]^2 + 
                0.145 HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.2879793265790644 HoldForm[$CellContext`T]^2 + 
                0.29 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                1.1519173063162575` HoldForm[$CellContext`T]^2 # + 
                1.1519173063162575` HoldForm[$CellContext`T]^2 #^2)^(-1) (
               0.008169953745383962 PolyGamma[0, -#] + 
               0.015915494309189537` HoldForm[$CellContext`B]^2 
                PolyGamma[0, -#] + 
               0.016666666666666666` HoldForm[$CellContext`T] 
                PolyGamma[0, -#] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] + 
               0.3141592653589793 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               0.03333333333333333 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] # + 
               1.2566370614359172` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               1.2566370614359172` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            CapForm["Butt"], 
            AbsoluteThickness[1.6], 
            AbsoluteDashing[{6, 2}], 
            Thickness[0.02], 
            RGBColor[1, 0, 0], 
            Dashing[{Small, Small}]], 
           
           LineBox[{106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 
            117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 
            130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 
            143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
            156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 
            169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 
            182, 183, 184, 185, 186, 187, 188, 189, 190}]}, 
          RowBox[{
            RowBox[{
              RowBox[{"1.`", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["0.03183098861837907`", 
                    TagBox["T", HoldForm]]}], ")"}]}], "]"}], "+", 
                    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
              RowBox[{"Log", "[", 
                RowBox[{"3.3333333333333335`", " ", 
                  TagBox["T", HoldForm]}], "]"}]}], "\[Equal]", "0.`"}]], 
         Annotation[#, 
          1. (HarmonicNumber[
              Rational[1, 2] (-1 + 
                0.03183098861837907/HoldForm[$CellContext`T])] + Log[4]) + 
           Log[3.3333333333333335` HoldForm[$CellContext`T]] == 0., 
          "Tooltip"]& ]}}], {}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Automatic}, AxesOrigin -> {0.01, 0.01}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, AxesLabel -> {None, None}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox[
         "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, AxesLabel -> {None, None}, AxesStyle -> 
     GrayLevel[0], BaseStyle -> GrayLevel[0], DisplayFunction :> Identity, 
     Epilog -> InsetBox[
       BoxData[
        FormBox[
         StyleBox["\"(b)\"", Medium, StripOnInput -> False], 
         TraditionalForm]], {0.9, 1.8}], Frame -> True, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox[
         "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}}, FrameStyle -> 
     GrayLevel[0], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     FrameTicksStyle -> Medium, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Small, 
     LabelStyle -> {FontFamily -> "Helvetica", 
       GrayLevel[0]}, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True}, 
     PlotLabel -> 
     FormBox["\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)=0.1 and \
\[CapitalDelta]/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)=0.5\"", 
       TraditionalForm], PlotRange -> {{0.01, 1}, {0.01, 2}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(0\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(3\\)]\\)(k)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{}], 
                    Thickness[0.18], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{}], 
                    Thickness[0.18], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{6, 2}], 
                    Thickness[0.18], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{6, 2}], 
                    Thickness[0.18], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Helvetica", 
          GrayLevel[0]}, Background -> Automatic, StripOnInput -> False], 
        TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", "}"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "2"}], "}"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Helvetica\""}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7861034258714437`*^9, 3.786103456714505*^9, 3.786103523917647*^9, 
   3.786189074028244*^9, 3.7861895080431547`*^9, {3.786189700256301*^9, 
   3.786189735595745*^9}, {3.791804212815658*^9, 3.79180425009739*^9}, {
   3.79276591423232*^9, 3.792765975837636*^9}, {3.792766034041376*^9, 
   3.7927661188868103`*^9}, {3.792766170648857*^9, 3.792766256588908*^9}, {
   3.7927663286149187`*^9, 3.792766394705778*^9}, 3.792766462979154*^9, {
   3.7927741201901693`*^9, 3.792774189633999*^9}, {3.7927742760685997`*^9, 
   3.7927743273660803`*^9}, {3.792774618926292*^9, 3.792774633114312*^9}, {
   3.7929248200683823`*^9, 3.792924869529681*^9}, {3.792924949896247*^9, 
   3.792924976638154*^9}, {3.792925020485293*^9, 3.79292508239567*^9}, 
   3.792925120077013*^9, {3.792925216386136*^9, 3.7929252479272118`*^9}, 
   3.7931851936083403`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"0f825ee9-0c3f-4c48-acbb-2ee2b9324ee6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"plot4", "=", 
  RowBox[{"Grid", "[", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"noZ", ",", "finiteZ"}], "}"}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<fig4.png\>\"", ",", "plot4", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "200"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.786103459206264*^9, 3.78610346954923*^9}, {
  3.786189079147647*^9, 3.786189083133157*^9}, {3.786189114848813*^9, 
  3.786189148895549*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"c65bdce0-4b2d-4508-a1da-2c5c06bd6daa"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{GraphicsBox[{
         GraphicsComplexBox[CompressedData["
1:eJxVlwk0lO37x4UfoWhBq6I3sqRIpcL7tZUWJVoUlTa0IpSX0kKIikgSIXuE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          "], {{{}, {}, 
            TagBox[
             TooltipBox[{
               Directive[
                CapForm["Butt"], 
                AbsoluteThickness[1.6], 
                AbsoluteDashing[{}], 
                RGBColor[0, 0, 1], 
                Thickness[0.02]], 
               
               LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16,
                 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 
                32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
                47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 
                62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 
                77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 
                92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 
                106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 
                118, 119, 120}]}, 
              RowBox[{
                RowBox[{
                  RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                  RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox[
                    TagBox["\[CapitalGamma]", HoldForm], 
                    RowBox[{"\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}]}], "\[Equal]", "0"}]],
              Annotation[#, Log[
                 HoldForm[$CellContext`T]] - PolyGamma[0, 
                Rational[1, 2]] + 
               PolyGamma[
                0, Rational[1, 2] + 
                 Pi^(-1) HoldForm[$CellContext`T]^(-1) 
                  HoldForm[$CellContext`\[CapitalGamma]]] == 0, "Tooltip"]& ], 
            TagBox[
             TooltipBox[{
               Directive[
                CapForm["Butt"], 
                AbsoluteThickness[1.6], 
                AbsoluteDashing[{6, 2}], 
                RGBColor[1, 0, 0], 
                Thickness[0.02], 
                Dashing[None]], 
               
               LineBox[{121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131,
                 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 
                144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
                156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 
                168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 
                180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 
                192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
                204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 
                216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226}]}, 
              RowBox[{
                RowBox[{
                  RowBox[{"Log", "[", 
                    RowBox[{"1.3333333333333333`", " ", 
                    TagBox["T", HoldForm]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                  RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox[
                    TagBox["\[CapitalGamma]", HoldForm], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}]}], "\[Equal]", "0"}]],
              Annotation[#, 
              Log[1.3333333333333333` HoldForm[$CellContext`T]] - PolyGamma[0, 
                Rational[1, 2]] + 
               PolyGamma[
                0, Rational[1, 2] + 
                 Rational[1, 2] Pi^(-1) HoldForm[$CellContext`T]^(-1) 
                  HoldForm[$CellContext`\[CapitalGamma]]] == 0, "Tooltip"]& ], 
            TagBox[
             TooltipBox[{
               Directive[
                CapForm["Butt"], 
                AbsoluteThickness[1.6], 
                AbsoluteDashing[{2, 2}], 
                RGBColor[1, 0, 0], 
                Thickness[0.02], 
                Dashing[{Small, Small}]], 
               LineBox[{227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237,
                 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 
                250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 
                262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 
                274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 
                286, 287, 288, 289, 290, 291, 292}]}, 
              RowBox[{
                RowBox[{
                  RowBox[{"Log", "[", 
                    RowBox[{"2.`", " ", 
                    TagBox["T", HoldForm]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                  RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox[
                    TagBox["\[CapitalGamma]", HoldForm], 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    TagBox["T", HoldForm]}]]}]}], "]"}]}], "\[Equal]", "0"}]],
              Annotation[#, Log[2. HoldForm[$CellContext`T]] - PolyGamma[0, 
                Rational[1, 2]] + 
               PolyGamma[
                0, Rational[1, 2] + 
                 Rational[1, 2] Pi^(-1) HoldForm[$CellContext`T]^(-1) 
                  HoldForm[$CellContext`\[CapitalGamma]]] == 0, 
              "Tooltip"]& ]}}], {}}, {
        DisplayFunction -> Identity, DisplayFunction -> Identity, 
         Ticks -> {Automatic, Automatic}, AxesOrigin -> {0., 0.01}, 
         FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
         GridLines -> {None, None}, AxesLabel -> {None, None}, FrameLabel -> {{
            FormBox[
             StyleBox[
             "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
              StripOnInput -> False], TraditionalForm], None}, {
            FormBox[
             StyleBox[
             "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
              StripOnInput -> False], TraditionalForm], None}}, 
         DisplayFunction -> Identity, AspectRatio -> 1, 
         AxesLabel -> {None, None}, AxesStyle -> GrayLevel[0], BaseStyle -> 
         GrayLevel[0], DisplayFunction :> Identity, Epilog -> InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"(a)\"", Medium, StripOnInput -> False], 
             TraditionalForm]], {0.7, 0.9}], Frame -> True, FrameLabel -> {{
            FormBox[
             StyleBox[
             "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
              StripOnInput -> False], TraditionalForm], None}, {
            FormBox[
             StyleBox[
             "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(m\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
              StripOnInput -> False], TraditionalForm], None}}, FrameStyle -> 
         GrayLevel[0], 
         FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
         FrameTicksStyle -> Medium, GridLinesStyle -> Directive[
           GrayLevel[0.5, 0.4]], ImageSize -> Small, 
         LabelStyle -> {FontFamily -> "Helvetica", 
           GrayLevel[0]}, 
         Method -> {
          "DefaultBoundaryStyle" -> Automatic, 
           "DefaultGraphicsInteraction" -> {
            "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
             "Effects" -> {
              "Highlight" -> {"ratio" -> 2}, 
               "HighlightPoint" -> {"ratio" -> 2}, 
               "Droplines" -> {
                "freeformCursorMode" -> True, 
                 "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
           "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True}, 
         PlotRange -> {{0, 0.8}, {0.01, 1}}, PlotRangeClipping -> True, 
         PlotRangePadding -> {{
            Scaled[0.02], 
            Scaled[0.02]}, {
            Scaled[0.02], 
            Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(0\\)]\\) \
(\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\))\"", 
           "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(3\\)]\\)(k) \
(\\!\\(\\*SubscriptBox[\\(T\\), \\(ct\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \
\\(cs\\)]\\)=0.75)\"", 
           "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(3\\)]\\)(k) \
(\\!\\(\\*SubscriptBox[\\(T\\), \\(ct\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \
\\(cs\\)]\\)=0.5)\""}, "LineLegend", DisplayFunction -> (FormBox[
            StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{}], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.18]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{}], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.18]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{6, 2}], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.18], 
                    Dashing[
                    Opacity[0]]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{6, 2}], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.18], 
                    Dashing[
                    Opacity[0]]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{2, 2}], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.18], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{2, 2}], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.18], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontFamily -> "Helvetica", 
              GrayLevel[0]}, Background -> Automatic, StripOnInput -> False], 
            TraditionalForm]& ), 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", "}"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "0.02`", "]"}]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "2"}], "}"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"Opacity", "[", "0", "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "2"}], "}"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Helvetica\""}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                   "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm], TraditionalForm]},
      "Legended",
      DisplayFunction->(GridBox[{{
          TagBox[
           ItemBox[
            PaneBox[
             TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline},
              BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
           "SkipImageSizeLevel"], 
          ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
        GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
        AutoDelete -> False, GridBoxItemSize -> Automatic, 
        BaselinePosition -> {1, 1}]& ),
      Editable->True,
      InterpretationFunction->(RowBox[{"Legended", "[", 
         RowBox[{#, ",", 
           RowBox[{"Placed", "[", 
             RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )], 
     TemplateBox[{GraphicsBox[{
         GraphicsComplexBox[CompressedData["
1:eJxFlgs0VNsDxsWNHqJQKbcuKZWESkypPjeVFCU9SMmjVXn0vFIS8kgipfFI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          "], {{{}, {}, 
            TagBox[
             TooltipBox[{
               Directive[
                CapForm["Butt"], 
                AbsoluteThickness[1.6], 
                AbsoluteDashing[{}], 
                Thickness[0.02], 
                RGBColor[0, 0, 1]], 
               
               LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16,
                 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 
                32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
                47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 
                62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 
                77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 
                92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 
                105}]}, 
              RowBox[{
                RowBox[{
                  RowBox[{"Log", "[", 
                    TagBox["T", HoldForm], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}], "+", 
                  RowBox[{"0.5`", " ", 
                    RowBox[{"RootSum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.008169953745383962`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.015915494309189534`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.145`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5759586531581288`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.29`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"2.303834612632515`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"2.303834612632515`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.008169953745383962`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.015915494309189537`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.016666666666666666`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.3141592653589793`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.03333333333333333`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.012254930618075942`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.023873241463784306`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.145`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.2879793265790644`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.29`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.1519173063162575`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"1.1519173063162575`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
                "\[Equal]", "0"}]], Annotation[#, Log[
                 HoldForm[$CellContext`T]] - PolyGamma[0, 
                Rational[1, 2]] + 
               0.5 RootSum[
                 0.008169953745383962 + 
                  0.015915494309189534` HoldForm[$CellContext`B]^2 + 
                  0.145 HoldForm[$CellContext`T] + 
                  0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                  0.5759586531581288 HoldForm[$CellContext`T]^2 + 
                  4.934802200544679 HoldForm[$CellContext`T]^3 + 
                  0.29 HoldForm[$CellContext`T] # + 
                  1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                  2.303834612632515 HoldForm[$CellContext`T]^2 # + 
                  29.60881320326807 HoldForm[$CellContext`T]^3 # + 
                  2.303834612632515 HoldForm[$CellContext`T]^2 #^2 + 
                  59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
                  39.47841760435743 
                   HoldForm[$CellContext`T]^3 #^3& , (0.012254930618075942` + 
                    0.023873241463784306` HoldForm[$CellContext`B]^2 + 
                    0.145 HoldForm[$CellContext`T] + 
                    0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                    0.2879793265790644 HoldForm[$CellContext`T]^2 + 
                    0.29 HoldForm[$CellContext`T] # + 
                    1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                    1.1519173063162575` HoldForm[$CellContext`T]^2 # + 
                    1.1519173063162575` HoldForm[$CellContext`T]^2 #^2)^(-1) (
                   0.008169953745383962 PolyGamma[0, -#] + 
                   0.015915494309189537` HoldForm[$CellContext`B]^2 
                    PolyGamma[0, -#] + 
                   0.016666666666666666` HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] + 
                   0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] + 
                   0.3141592653589793 HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] + 
                   0.03333333333333333 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] # + 
                   1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                    PolyGamma[0, -#] # + 
                   1.2566370614359172` HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] # + 
                   1.2566370614359172` HoldForm[$CellContext`T]^2 
                    PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
            TagBox[
             TooltipBox[{
               Directive[
                CapForm["Butt"], 
                AbsoluteThickness[1.6], 
                AbsoluteDashing[{6, 2}], 
                Thickness[0.02], 
                RGBColor[1, 0, 0], 
                Dashing[{Small, Small}]], 
               
               LineBox[{106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116,
                 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
                129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
                141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 
                153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
                165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 
                177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 
                189, 190}]}, 
              RowBox[{
                RowBox[{
                  RowBox[{"1.`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"HarmonicNumber", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["0.03183098861837907`", 
                    TagBox["T", HoldForm]]}], ")"}]}], "]"}], "+", 
                    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
                  RowBox[{"Log", "[", 
                    RowBox[{"3.3333333333333335`", " ", 
                    TagBox["T", HoldForm]}], "]"}]}], "\[Equal]", "0.`"}]], 
             Annotation[#, 
              1. (HarmonicNumber[
                  Rational[1, 2] (-1 + 
                    0.03183098861837907/HoldForm[$CellContext`T])] + Log[4]) + 
               Log[3.3333333333333335` HoldForm[$CellContext`T]] == 0., 
              "Tooltip"]& ]}}], {}}, {
        DisplayFunction -> Identity, DisplayFunction -> Identity, 
         Ticks -> {Automatic, Automatic}, AxesOrigin -> {0.01, 0.01}, 
         FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
         GridLines -> {None, None}, AxesLabel -> {None, None}, FrameLabel -> {{
            FormBox[
             StyleBox[
             "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
              StripOnInput -> False], TraditionalForm], None}, {
            FormBox[
             StyleBox[
             "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
              StripOnInput -> False], TraditionalForm], None}}, 
         DisplayFunction -> Identity, AspectRatio -> 1, 
         AxesLabel -> {None, None}, AxesStyle -> GrayLevel[0], BaseStyle -> 
         GrayLevel[0], DisplayFunction :> Identity, Epilog -> InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"(b)\"", Medium, StripOnInput -> False], 
             TraditionalForm]], {0.9, 1.8}], Frame -> True, FrameLabel -> {{
            FormBox[
             StyleBox[
             "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
              StripOnInput -> False], TraditionalForm], None}, {
            FormBox[
             StyleBox[
             "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
              StripOnInput -> False], TraditionalForm], None}}, FrameStyle -> 
         GrayLevel[0], 
         FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
         FrameTicksStyle -> Medium, GridLinesStyle -> Directive[
           GrayLevel[0.5, 0.4]], ImageSize -> Small, 
         LabelStyle -> {FontFamily -> "Helvetica", 
           GrayLevel[0]}, 
         Method -> {
          "DefaultBoundaryStyle" -> Automatic, 
           "DefaultGraphicsInteraction" -> {
            "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
             "Effects" -> {
              "Highlight" -> {"ratio" -> 2}, 
               "HighlightPoint" -> {"ratio" -> 2}, 
               "Droplines" -> {
                "freeformCursorMode" -> True, 
                 "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
           "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True}, 
         PlotLabel -> 
         FormBox["\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(m\\)]\\)/\
\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)=0.1 and \
\[CapitalDelta]/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)=0.5\"", 
           TraditionalForm], PlotRange -> {{0.01, 1}, {0.01, 2}}, 
         PlotRangeClipping -> True, PlotRangePadding -> {{
            Scaled[0.02], 
            Scaled[0.02]}, {
            Scaled[0.02], 
            Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(0\\)]\\)\"", 
           "\"\\!\\(\\*SubscriptBox[\\(d\\), \\(3\\)]\\)(k)\""}, "LineLegend",
           DisplayFunction -> (FormBox[
            StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{}], 
                    Thickness[0.18], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{}], 
                    Thickness[0.18], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{6, 2}], 
                    Thickness[0.18], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{6, 2}], 
                    Thickness[0.18], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontFamily -> "Helvetica", 
              GrayLevel[0]}, Background -> Automatic, StripOnInput -> False], 
            TraditionalForm]& ), 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", "}"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "2"}], "}"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2}], "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Helvetica\""}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                   "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm], TraditionalForm]},
      "Legended",
      DisplayFunction->(GridBox[{{
          TagBox[
           ItemBox[
            PaneBox[
             TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline},
              BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
           "SkipImageSizeLevel"], 
          ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
        GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
        AutoDelete -> False, GridBoxItemSize -> Automatic, 
        BaselinePosition -> {1, 1}]& ),
      Editable->True,
      InterpretationFunction->(RowBox[{"Legended", "[", 
         RowBox[{#, ",", 
           RowBox[{"Placed", "[", 
             RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.7861034700439*^9, 3.786189083592042*^9, 
  3.7861891495187407`*^9, 3.786189513633453*^9, 3.792925091260138*^9, 
  3.7929252503878193`*^9, 3.793185201286933*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"a8520dc3-c0f7-44f1-af05-ac142e6a6812"],

Cell[BoxData["\<\"fig4.png\"\>"], "Output",
 CellChangeTimes->{3.7861034700439*^9, 3.786189083592042*^9, 
  3.7861891495187407`*^9, 3.786189513633453*^9, 3.792925091260138*^9, 
  3.7929252503878193`*^9, 3.793185201957569*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"d1cc7026-8cf4-40a6-b233-c53381d18919"]
}, Open  ]]
},
WindowSize->{1090, 714},
WindowMargins->{{65, Automatic}, {Automatic, 21}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 836, 22, 86, "Input",ExpressionUUID->"f441b0ed-8bb3-4884-9e06-bdf6f11d127e"],
Cell[CellGroupData[{
Cell[1419, 46, 6085, 148, 275, "Input",ExpressionUUID->"544cfba5-a5ad-49c5-8ca8-cf6ae4b202fe"],
Cell[7507, 196, 31274, 622, 193, "Output",ExpressionUUID->"5a528a72-2f9e-4822-bf17-d2249f64f847"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38818, 823, 33086, 747, 1075, "Input",ExpressionUUID->"f7bfc211-9674-416e-8e11-943b530f99b4"],
Cell[71907, 1572, 30639, 611, 208, "Output",ExpressionUUID->"0f825ee9-0c3f-4c48-acbb-2ee2b9324ee6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102583, 2188, 573, 13, 52, "Input",ExpressionUUID->"c65bdce0-4b2d-4508-a1da-2c5c06bd6daa"],
Cell[103159, 2203, 61966, 1214, 209, "Output",ExpressionUUID->"a8520dc3-c0f7-44f1-af05-ac142e6a6812"],
Cell[165128, 3419, 304, 4, 92, "Output",ExpressionUUID->"d1cc7026-8cf4-40a6-b233-c53381d18919"]
}, Open  ]]
}
]
*)



==> plots/plot_mixing_fig5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    314985,       6323]
NotebookOptionsPosition[    314326,       6303]
NotebookOutlinePosition[    314661,       6318]
CellTagsIndexPosition[    314618,       6315]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Master pair-breaking equation", "Subsubsection",
 CellChangeTimes->{{3.7873087919431763`*^9, 
  3.7873087998303957`*^9}},ExpressionUUID->"228bb40b-75eb-4afa-9c2c-\
0946385d6ced"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SS", "[", 
     RowBox[{
     "T_", ",", "B_", ",", "\[CapitalDelta]_", ",", "\[CapitalGamma]0_", ",", 
      "\[CapitalGamma]1_", ",", "\[CapitalGamma]2_", ",", 
      "\[CapitalGamma]3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["1", "2"]}], "]"}]}], "+", 
     RowBox[{"RootSum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0"}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]1"}], "+", 
         RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalGamma]1", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2"}], 
         "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]3"}], 
         "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "8", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
         RowBox[{"\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]3", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], "+", 
         
         RowBox[{"6", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", "#1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], "+", 
         RowBox[{
         "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]1", " ", "#1"}], "+", 
         RowBox[{"16", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{
         "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"6", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalGamma]1", "3"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]3", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "8", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"12", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0"}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1"}], "+", 
           RowBox[{"16", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[CapitalGamma]1", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "12", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "12", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "24", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], 
           "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], 
           "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], 
           "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", "#1"}], "+", 
           RowBox[{"32", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], 
           "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", "#1"}], "+", 
           RowBox[{
           "40", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", "#1"}], "+", 
           RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], 
           "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{
           "40", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["#1", "2"]}]}], ")"}]}], "&"}]}], "]"}]}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"St2", "[", 
     RowBox[{
     "T_", ",", "B_", ",", "\[CapitalDelta]_", ",", "\[CapitalGamma]0_", ",", 
      "\[CapitalGamma]1_", ",", "\[CapitalGamma]2_", ",", 
      "\[CapitalGamma]3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["1", "2"]}], "]"}]}], "+", 
     RowBox[{"RootSum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0"}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]1"}], "+", 
         RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalGamma]1", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2"}], 
         "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]3"}], 
         "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "8", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
         RowBox[{"\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]3", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], "+", 
         
         RowBox[{"6", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", "#1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], "+", 
         RowBox[{
         "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]1", " ", "#1"}], "+", 
         RowBox[{"16", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{
         "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalGamma]1", "3"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "6", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "6", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]3", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{
           "8", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "12", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "12", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "#1"}]}], "]"}], " ", 
            SuperscriptBox["#1", "2"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0"}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1"}], "+", 
           RowBox[{"16", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[CapitalGamma]1", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{
           "12", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            "\[CapitalGamma]2"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "12", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{
           "24", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
           RowBox[{"12", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], 
           "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], 
           "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], 
           "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]1", " ", "#1"}], "+", 
           RowBox[{"32", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], 
           "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]2", " ", "#1"}], "+", 
           RowBox[{
           "40", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]2", " ", "#1"}], "+", 
           RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], 
           "+", 
           RowBox[{
           "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{
           "40", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{
           "16", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
            "\[CapitalGamma]3", " ", "#1"}], "+", 
           RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
            SuperscriptBox["#1", "2"]}]}], ")"}]}], "&"}]}], "]"}]}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SSt2", "[", 
     RowBox[{
     "T_", ",", "B_", ",", "\[CapitalDelta]_", ",", "\[CapitalGamma]0_", ",", 
      "\[CapitalGamma]1_", ",", "\[CapitalGamma]2_", ",", 
      "\[CapitalGamma]3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "B"}], " ", "\[CapitalDelta]", " ", 
     RowBox[{"RootSum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T"}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]0"}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0"}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]1"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]1"}], "+", 
         RowBox[{"8", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]0", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalGamma]1", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]2"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]2"}], 
         "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "\[CapitalGamma]3"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "\[CapitalGamma]3"}], 
         "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{
         "8", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
         RowBox[{"4", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
         RowBox[{"\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]2", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalGamma]3", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["B", "2"], " ", "\[Pi]", " ", "T", " ", "#1"}], "+", 
         
         RowBox[{"6", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", "#1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", "#1"}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", "#1"}], "+", 
         RowBox[{
         "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]1", " ", "#1"}], "+", 
         RowBox[{"16", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]1", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{
         "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]2", " ", "#1"}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]2", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{
         "8", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", 
          "\[CapitalGamma]3", " ", "#1"}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalGamma]3", "2"], " ", "#1"}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "T", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"], " ", "#1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]0", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]1", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]2", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["T", "2"], " ", "\[CapitalGamma]3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["T", "3"], " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "#1"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["B", "2"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0"}], 
           "+", 
           RowBox[{"10", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1"}], 
           "+", 
           RowBox[{"4", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]1"}], 
           "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalGamma]1", "2"]}], "+", 
           RowBox[{"6", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2"}], 
           "+", 
           RowBox[{"2", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]2"}], 
           "+", 
           RowBox[{"10", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]2"}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CapitalGamma]2", "2"]}], "+", 
           RowBox[{"6", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]3"}], 
           "+", 
           RowBox[{"2", " ", "\[CapitalGamma]0", " ", "\[CapitalGamma]3"}], 
           "+", 
           RowBox[{"10", " ", "\[CapitalGamma]1", " ", "\[CapitalGamma]3"}], 
           "+", 
           RowBox[{"4", " ", "\[CapitalGamma]2", " ", "\[CapitalGamma]3"}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CapitalGamma]3", "2"]}], "+", 
           SuperscriptBox["\[CapitalDelta]", "2"], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", "#1"}], "+", 
           RowBox[{
           "4", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]0", " ", "#1"}], 
           "+", 
           RowBox[{
           "20", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]1", " ", "#1"}],
            "+", 
           RowBox[{
           "12", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]2", " ", "#1"}],
            "+", 
           RowBox[{
           "12", " ", "\[Pi]", " ", "T", " ", "\[CapitalGamma]3", " ", "#1"}],
            "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["T", "2"], " ", 
            SuperscriptBox["#1", "2"]}]}], ")"}]}], "&"}]}], "]"}]}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"master", "[", 
     RowBox[{
     "Tcs_", ",", "Tct_", ",", "T_", ",", "B_", ",", "\[CapitalDelta]_", ",", 
      "\[CapitalGamma]0_", ",", "\[CapitalGamma]1_", ",", "\[CapitalGamma]2_",
       ",", "\[CapitalGamma]3_"}], "]"}], ":=", 
    RowBox[{"Det", "[", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox["T", "Tcs"], "]"}], "+", 
          RowBox[{"SS", "[", 
           RowBox[{
           "T", ",", "B", ",", "\[CapitalDelta]", ",", "\[CapitalGamma]0", 
            ",", "\[CapitalGamma]1", ",", "\[CapitalGamma]2", ",", 
            "\[CapitalGamma]3"}], "]"}]}], 
         RowBox[{"SSt2", "[", 
          RowBox[{
          "T", ",", "B", ",", "\[CapitalDelta]", ",", "\[CapitalGamma]0", ",",
            "\[CapitalGamma]1", ",", "\[CapitalGamma]2", ",", 
           "\[CapitalGamma]3"}], "]"}]},
        {
         RowBox[{"SSt2", "[", 
          RowBox[{
          "T", ",", "B", ",", "\[CapitalDelta]", ",", "\[CapitalGamma]0", ",",
            "\[CapitalGamma]1", ",", "\[CapitalGamma]2", ",", 
           "\[CapitalGamma]3"}], "]"}], 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox["T", "Tct"], "]"}], "+", 
          RowBox[{"St2", "[", 
           RowBox[{
           "T", ",", "B", ",", "\[CapitalDelta]", ",", "\[CapitalGamma]0", 
            ",", "\[CapitalGamma]1", ",", "\[CapitalGamma]2", ",", 
            "\[CapitalGamma]3"}], "]"}]}]}
       }], "\[NoBreak]", ")"}], "]"}]}], ";"}], "  ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"soc", "=", "0.27"}], ";", 
  RowBox[{"tct", "=", "0.2"}], ";", 
  RowBox[{"Az", "=", "0.01"}], ";", 
  RowBox[{"tck", "=", 
   RowBox[{"Thickness", "[", "0.02", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mPlot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"master", "[", 
         RowBox[{
         "1", ",", "tct", ",", "T", ",", "B", ",", "soc", ",", "Az", ",", "0",
           ",", "0", ",", "0"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"master", "[", 
         RowBox[{
         "1", ",", "tct", ",", "T", ",", "B", ",", "soc", ",", "0.2", ",", 
          "0", ",", "0", ",", "0"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"master", "[", 
         RowBox[{
         "1", ",", "tct", ",", "T", ",", "B", ",", "soc", ",", "Az", ",", 
          "0.2", ",", "0", ",", "0"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"master", "[", 
         RowBox[{
         "1", ",", "tct", ",", "T", ",", "B", ",", "soc", ",", "Az", ",", "0",
           ",", "0", ",", "0.2"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"T", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"B", ",", "0.01", ",", "2"}], "}"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<T/\!\(\*SubscriptBox[\(T\), \(cs\)]\)\>\"", ",", "Medium"}], 
         "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<B/\!\(\*SubscriptBox[\(T\), \(cs\)]\)\>\"", ",", "Medium"}], 
         "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Small"}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", "Medium"}], ",", 
     RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Epilog", "\[Rule]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<(a)\>\"", ",", "Medium"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.9", ",", "1.3"}], "}"}]}], "]"}]}], ","}], "*)"}], 
     RowBox[{
     "PlotLabel", "\[Rule]", 
      "\"\<\[CapitalDelta]/\!\(\*SubscriptBox[\(T\), \(cs\)]\)=0.27 and \
\!\(\*SubscriptBox[\(T\), \(ct\)]\)/\!\(\*SubscriptBox[\(T\), \(cs\)]\)=0.2\>\
\""}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<clean\>\"", ",", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(0\)]\)/\!\(\*SubscriptBox[\(T\), \(cs\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", "0.2", "]"}]}], ",", 
        "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(1\)]\)/\!\(\*SubscriptBox[\(T\), \(cs\)]\)=0.2\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(2 \
\((3)\)\)]\)/\!\(\*SubscriptBox[\(T\), \(cs\)]\)=0.2\>\""}], "}"}]}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Gray", ",", "tck", ",", 
          RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "tck", ",", 
          RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "tck", ",", 
          RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "tck", ",", 
          RowBox[{"Dashing", "[", "None", "]"}]}], "}"}]}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"mPlot", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "d1", " ", "and", " ", "d3", " ", "components", " ", "are", " ", "already",
     " ", "obliterated", " ", "for", " ", "this", " ", "amount", " ", "of", 
    " ", "magnetic", " ", "impurities"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<fig5.png\>\"", ",", "mPlot", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "200"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.787308420673934*^9, 3.7873084212886457`*^9}, {
   3.787308478915461*^9, 3.787308494728499*^9}, {3.787308656191346*^9, 
   3.787308688724753*^9}, {3.787308746751737*^9, 3.787308762466219*^9}, {
   3.7873088273129396`*^9, 3.787308907132864*^9}, {3.78730894008457*^9, 
   3.787309008814547*^9}, {3.787309357297423*^9, 3.7873094925856667`*^9}, {
   3.787309534049346*^9, 3.787309686094565*^9}, {3.787309718528438*^9, 
   3.787309764858404*^9}, {3.7873098049363813`*^9, 3.7873098422092113`*^9}, {
   3.78730988955332*^9, 3.787310092440321*^9}, {3.7873101435135717`*^9, 
   3.7873101630897007`*^9}, {3.787310218873955*^9, 3.787310272303903*^9}, 
   3.787310335735585*^9, 3.7873103897515583`*^9, 3.787310427815054*^9, {
   3.787310486398905*^9, 3.7873105051205263`*^9}, {3.787310551009755*^9, 
   3.787310552741746*^9}, {3.787310583172729*^9, 3.7873106307302923`*^9}, {
   3.787310748798293*^9, 3.7873107654711857`*^9}, {3.7873108604729633`*^9, 
   3.78731087906008*^9}, 3.787312451228834*^9, 3.787312494140777*^9, {
   3.787312532067457*^9, 3.7873126047899103`*^9}, {3.787312661356542*^9, 
   3.7873127252359257`*^9}, {3.787312817466414*^9, 3.7873129012041187`*^9}, {
   3.7873129461225557`*^9, 3.787312950066739*^9}, {3.787313024864534*^9, 
   3.7873130536556168`*^9}, {3.787313285077841*^9, 3.787313318829372*^9}, 
   3.7873888677272673`*^9, {3.792935891533104*^9, 3.792935956120644*^9}, {
   3.79293602625305*^9, 3.7929360377327623`*^9}, {3.7929360691731567`*^9, 
   3.7929360839780407`*^9}, {3.792936136271388*^9, 3.792936178175681*^9}, {
   3.7929362244808197`*^9, 3.792936224884386*^9}, {3.792936298722192*^9, 
   3.792936332451584*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"3c051240-7662-4ec2-9b1b-c3e3c021dd7b"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{
     GraphicsComplexBox[CompressedData["
1:eJxtmQc01u///6OiQlFCaRgNWWkhlWdDspJRSGnQQtEiJSmjKBQyKit7JZFQ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      "], {{{}, {}, 
        TagBox[
         TooltipBox[{
           Directive[
            CapForm["Butt"], 
            AbsoluteThickness[1.6], 
            AbsoluteDashing[{}], 
            GrayLevel[0.5], 
            Thickness[0.02], 
            Dashing[None]], 
           
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
             18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 
            111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 
            124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
            137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 
            149}]}, 
          RowBox[{
            RowBox[{
              RowBox[{
                RowBox[{"Log", "[", 
                  TagBox["T", HoldForm], "]"}], " ", 
                RowBox[{"Log", "[", 
                  RowBox[{"5.`", " ", 
                    TagBox["T", HoldForm]}], "]"}]}], "-", 
              RowBox[{
                RowBox[{"Log", "[", 
                  TagBox["T", HoldForm], "]"}], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "-", 
              RowBox[{
                RowBox[{"Log", "[", 
                  RowBox[{"5.`", " ", 
                    TagBox["T", HoldForm]}], "]"}], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "+", 
              SuperscriptBox[
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "2"], "+", 
              RowBox[{"0.9817550130107118`", " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.0015915494309189536`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.015707963267948967`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.005`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}]}], 
                    RowBox[{
                    RowBox[{"0.0075`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.11451105222334797`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.024674011002723397`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.22902210444669593`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.09869604401089359`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.09869604401089359`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "+", 
              RowBox[{"0.5`", " ", 
                RowBox[{"Log", "[", 
                  RowBox[{"5.`", " ", 
                    TagBox["T", HoldForm]}], "]"}], " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.0015915494309189536`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.015707963267948967`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.005`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}]}], 
                    RowBox[{
                    RowBox[{"0.0075`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.11451105222334797`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.024674011002723397`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.22902210444669593`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.09869604401089359`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.09869604401089359`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "-", 
              RowBox[{"0.07289999999999999`", " ", 
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.0015915494309189536`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.015707963267948967`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], 
                    RowBox[{
                    RowBox[{"0.0729`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"29.608813203268074`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.12566370614359174`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"118.4352528130723`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"118.4352528130723`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}], "2"]}], 
              "+", 
              RowBox[{"0.0015625116322590283`", " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.0015915494309189536`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.015707963267948967`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"22.902210444669592`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089358`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"45.804420889339184`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.00238732414637843`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.007853981633974483`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.031415926535897934`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.031415926535897934`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "+", 
              RowBox[{"0.0007957747154594768`", " ", 
                RowBox[{"Log", "[", 
                  TagBox["T", HoldForm], "]"}], " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.0015915494309189536`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.015707963267948967`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"22.902210444669592`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089358`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"45.804420889339184`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.00238732414637843`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.007853981633974483`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.031415926535897934`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.031415926535897934`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "+", 
              RowBox[{"0.0003978873577297384`", " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.0015915494309189536`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.015707963267948967`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.005`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}]}], 
                    RowBox[{
                    RowBox[{"0.0075`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.11451105222334797`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.024674011002723397`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.22902210444669593`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.09869604401089359`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.09869604401089359`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}], " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.0015915494309189536`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.015707963267948967`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"0.06283185307179587`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"22.902210444669592`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089358`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"45.804420889339184`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.00238732414637843`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.007853981633974483`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.031415926535897934`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.031415926535897934`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
            "\[Equal]", "0"}]], Annotation[#, Log[
              HoldForm[$CellContext`T]] Log[5. HoldForm[$CellContext`T]] - Log[
             HoldForm[$CellContext`T]] PolyGamma[0, 
             Rational[1, 2]] - Log[5. HoldForm[$CellContext`T]] PolyGamma[0, 
             Rational[1, 2]] + PolyGamma[0, 
              Rational[1, 2]]^2 + 
           0.9817550130107118 
            RootSum[0.0015915494309189536` HoldForm[$CellContext`B]^2 + 
              0.03645 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.015707963267948967` HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.0729 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              0.06283185307179587 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              0.06283185307179587 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 HoldForm[$CellContext`T]^3 #^3& , (
               0.005 HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               1.5707963267948966` HoldForm[$CellContext`B]^2 
                HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] #)/(0.0075 HoldForm[$CellContext`B]^2 + 
              0.11451105222334797` HoldForm[$CellContext`T] + 
              1.5707963267948966` HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T] + 
              0.024674011002723397` HoldForm[$CellContext`T]^2 + 
              0.22902210444669593` HoldForm[$CellContext`T] # + 
              Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              0.09869604401089359 HoldForm[$CellContext`T]^2 # + 
              0.09869604401089359 HoldForm[$CellContext`T]^2 #^2)& ] + 
           0.5 Log[5. HoldForm[$CellContext`T]] 
            RootSum[0.0015915494309189536` HoldForm[$CellContext`B]^2 + 
              0.03645 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.015707963267948967` HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.0729 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              0.06283185307179587 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              0.06283185307179587 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 HoldForm[$CellContext`T]^3 #^3& , (
               0.005 HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               1.5707963267948966` HoldForm[$CellContext`B]^2 
                HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] #)/(0.0075 HoldForm[$CellContext`B]^2 + 
              0.11451105222334797` HoldForm[$CellContext`T] + 
              1.5707963267948966` HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T] + 
              0.024674011002723397` HoldForm[$CellContext`T]^2 + 
              0.22902210444669593` HoldForm[$CellContext`T] # + 
              Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              0.09869604401089359 HoldForm[$CellContext`T]^2 # + 
              0.09869604401089359 HoldForm[$CellContext`T]^2 #^2)& ] - 
           0.07289999999999999 HoldForm[$CellContext`B]^2 
           RootSum[0.0015915494309189536` HoldForm[$CellContext`B]^2 + 
              0.03645 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.015707963267948967` HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.0729 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              0.06283185307179587 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              0.06283185307179587 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 HoldForm[$CellContext`T]^3 #^3& , 
              PolyGamma[0, -#]/(0.0729 + 1. HoldForm[$CellContext`B]^2 + 
              0.06283185307179587 HoldForm[$CellContext`T] + 
              29.608813203268074` HoldForm[$CellContext`T]^2 + 
              0.12566370614359174` HoldForm[$CellContext`T] # + 
              118.4352528130723 HoldForm[$CellContext`T]^2 # + 
              118.4352528130723 HoldForm[$CellContext`T]^2 #^2)& ]^2 + 
           0.0015625116322590283` 
            RootSum[0.0015915494309189536` HoldForm[$CellContext`B]^2 + 
              0.03645 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.015707963267948967` HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.0729 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              0.06283185307179587 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              0.06283185307179587 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (
                0.00238732414637843 HoldForm[$CellContext`B]^2 + 
                0.03645 HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.007853981633974483 HoldForm[$CellContext`T]^2 + 
                0.0729 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                0.031415926535897934` HoldForm[$CellContext`T]^2 # + 
                0.031415926535897934` HoldForm[$CellContext`T]^2 #^2)^(-1) (
               1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               22.902210444669592` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               9.869604401089358 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               45.804420889339184` HoldForm[$CellContext`T] 
                PolyGamma[0, -#] # + 
               39.47841760435743 HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               39.47841760435743 HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] + 0.0007957747154594768 Log[
              HoldForm[$CellContext`T]] 
            RootSum[0.0015915494309189536` HoldForm[$CellContext`B]^2 + 
              0.03645 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.015707963267948967` HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.0729 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              0.06283185307179587 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              0.06283185307179587 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (
                0.00238732414637843 HoldForm[$CellContext`B]^2 + 
                0.03645 HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.007853981633974483 HoldForm[$CellContext`T]^2 + 
                0.0729 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                0.031415926535897934` HoldForm[$CellContext`T]^2 # + 
                0.031415926535897934` HoldForm[$CellContext`T]^2 #^2)^(-1) (
               1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               22.902210444669592` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               9.869604401089358 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               45.804420889339184` HoldForm[$CellContext`T] 
                PolyGamma[0, -#] # + 
               39.47841760435743 HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               39.47841760435743 HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] + 
           0.0003978873577297384 
            RootSum[0.0015915494309189536` HoldForm[$CellContext`B]^2 + 
              0.03645 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.015707963267948967` HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.0729 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              0.06283185307179587 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              0.06283185307179587 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 HoldForm[$CellContext`T]^3 #^3& , (
               0.005 HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               1.5707963267948966` HoldForm[$CellContext`B]^2 
                HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] #)/(0.0075 HoldForm[$CellContext`B]^2 + 
              0.11451105222334797` HoldForm[$CellContext`T] + 
              1.5707963267948966` HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T] + 
              0.024674011002723397` HoldForm[$CellContext`T]^2 + 
              0.22902210444669593` HoldForm[$CellContext`T] # + 
              Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              0.09869604401089359 HoldForm[$CellContext`T]^2 # + 
              0.09869604401089359 HoldForm[$CellContext`T]^2 #^2)& ] 
            RootSum[0.0015915494309189536` HoldForm[$CellContext`B]^2 + 
              0.03645 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.015707963267948967` HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.0729 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              0.06283185307179587 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              0.06283185307179587 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (
                0.00238732414637843 HoldForm[$CellContext`B]^2 + 
                0.03645 HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.007853981633974483 HoldForm[$CellContext`T]^2 + 
                0.0729 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                0.031415926535897934` HoldForm[$CellContext`T]^2 # + 
                0.031415926535897934` HoldForm[$CellContext`T]^2 #^2)^(-1) (
               1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               22.902210444669592` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               9.869604401089358 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               45.804420889339184` HoldForm[$CellContext`T] 
                PolyGamma[0, -#] # + 
               39.47841760435743 HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               39.47841760435743 HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            CapForm["Butt"], 
            AbsoluteThickness[1.6], 
            AbsoluteDashing[{6, 2}], 
            GrayLevel[0], 
            Thickness[0.02], 
            Dashing[None]], 
           LineBox[CompressedData["
1:eJwt09VSFQAARdGL3QV2Yid2dwcmJqiIqNhi4afYiV2IiQE2BrZid7didyxn
fFg/sM+c0Nj4iGlBgUDgPnOZx3wWsJBFLGYJS1nGclaQyEpWsZo1rGUd69nA
RjaxmSS2kMxWtrGdHexkFynsZg972UcqaeznAAc5xGGOcJR0jnGcE5wkg1Oc
5gxnOcd5LnCRS2RymStc5RrXucFNbnGbO9zl3v9eD3jIIx7zhKc84zkveMkr
XvOGt2Txjvd84COf+MwXvvKN7/zgJ7/4zR8CBgsiG9nJQU5ykZs85CUf+SlA
QQpRmCIUpRjBhFCcEpSkFKUpQ1nKUZ4KVKQSoVSmClWpRnVqUJNa1KYOdalH
GPVpQEMa0ZgmNKUZzWlBS1rRmja0pR3t6UBHOtGZLnSlG93pQU96EU5v+tCX
fvRnABEMZBCDGcJQhhFJFMMZwUiiGUUMo4llDGMZRxzjmcBEJjGZKUzl39Hi
mc4MZjKL2SQwh7+7ZHJS
            "]]}, 
          RowBox[{
            RowBox[{
              RowBox[{
                RowBox[{"Log", "[", 
                  TagBox["T", HoldForm], "]"}], " ", 
                RowBox[{"Log", "[", 
                  RowBox[{"5.`", " ", 
                    TagBox["T", HoldForm]}], "]"}]}], "-", 
              RowBox[{
                RowBox[{"Log", "[", 
                  TagBox["T", HoldForm], "]"}], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "-", 
              RowBox[{
                RowBox[{"Log", "[", 
                  RowBox[{"5.`", " ", 
                    TagBox["T", HoldForm]}], "]"}], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "+", 
              SuperscriptBox[
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "2"], "+", 
              RowBox[{"0.9817550130107118`", " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.03183098861837907`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.3141592653589793`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.1`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}]}], 
                    RowBox[{
                    RowBox[{"0.15000000000000002`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.11451105222334797`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.4934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.22902210444669593`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.9739208802178716`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"1.9739208802178716`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "+", 
              RowBox[{"0.5`", " ", 
                RowBox[{"Log", "[", 
                  RowBox[{"5.`", " ", 
                    TagBox["T", HoldForm]}], "]"}], " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.03183098861837907`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.3141592653589793`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.1`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}]}], 
                    RowBox[{
                    RowBox[{"0.15000000000000002`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.11451105222334797`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.4934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.22902210444669593`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.9739208802178716`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"1.9739208802178716`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "-", 
              RowBox[{"0.07289999999999999`", " ", 
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.03183098861837907`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.3141592653589793`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], 
                    RowBox[{
                    RowBox[{"0.0729`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"29.608813203268074`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"2.5132741228718345`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"118.4352528130723`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"118.4352528130723`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}], "2"]}], 
              "+", 
              RowBox[{"0.031250232645180565`", " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.03183098861837907`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.3141592653589793`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.1451105222334794`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089356`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"2.290221044466959`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.04774648292756861`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.15707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.6283185307179586`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.6283185307179586`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "+", 
              RowBox[{"0.015915494309189537`", " ", 
                RowBox[{"Log", "[", 
                  TagBox["T", HoldForm], "]"}], " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.03183098861837907`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.3141592653589793`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.1451105222334794`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089356`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"2.290221044466959`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.04774648292756861`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.15707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.6283185307179586`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.6283185307179586`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "+", 
              RowBox[{"0.007957747154594769`", " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.03183098861837907`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.3141592653589793`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.1`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}]}], 
                    RowBox[{
                    RowBox[{"0.15000000000000002`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.11451105222334797`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.4934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.22902210444669593`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.9739208802178716`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"1.9739208802178716`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}], " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.03183098861837907`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.3141592653589793`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"1.2566370614359172`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.1451105222334794`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089356`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"2.290221044466959`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.04774648292756861`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.03645`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.15707963267948966`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.0729`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"0.6283185307179586`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"0.6283185307179586`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
            "\[Equal]", "0"}]], Annotation[#, Log[
              HoldForm[$CellContext`T]] Log[5. HoldForm[$CellContext`T]] - Log[
             HoldForm[$CellContext`T]] PolyGamma[0, 
             Rational[1, 2]] - Log[5. HoldForm[$CellContext`T]] PolyGamma[0, 
             Rational[1, 2]] + PolyGamma[0, 
              Rational[1, 2]]^2 + 
           0.9817550130107118 
            RootSum[0.03183098861837907 HoldForm[$CellContext`B]^2 + 
              0.03645 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.3141592653589793 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.0729 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              1.2566370614359172` HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              1.2566370614359172` HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 HoldForm[$CellContext`T]^3 #^3& , (
               0.1 HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               1.5707963267948966` HoldForm[$CellContext`B]^2 
                HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] #)/(
              0.15000000000000002` HoldForm[$CellContext`B]^2 + 
              0.11451105222334797` HoldForm[$CellContext`T] + 
              1.5707963267948966` HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T] + 
              0.4934802200544679 HoldForm[$CellContext`T]^2 + 
              0.22902210444669593` HoldForm[$CellContext`T] # + 
              Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              1.9739208802178716` HoldForm[$CellContext`T]^2 # + 
              1.9739208802178716` HoldForm[$CellContext`T]^2 #^2)& ] + 
           0.5 Log[5. HoldForm[$CellContext`T]] 
            RootSum[0.03183098861837907 HoldForm[$CellContext`B]^2 + 
              0.03645 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.3141592653589793 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.0729 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              1.2566370614359172` HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              1.2566370614359172` HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 HoldForm[$CellContext`T]^3 #^3& , (
               0.1 HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               1.5707963267948966` HoldForm[$CellContext`B]^2 
                HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] #)/(
              0.15000000000000002` HoldForm[$CellContext`B]^2 + 
              0.11451105222334797` HoldForm[$CellContext`T] + 
              1.5707963267948966` HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T] + 
              0.4934802200544679 HoldForm[$CellContext`T]^2 + 
              0.22902210444669593` HoldForm[$CellContext`T] # + 
              Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              1.9739208802178716` HoldForm[$CellContext`T]^2 # + 
              1.9739208802178716` HoldForm[$CellContext`T]^2 #^2)& ] - 
           0.07289999999999999 HoldForm[$CellContext`B]^2 
           RootSum[0.03183098861837907 HoldForm[$CellContext`B]^2 + 
              0.03645 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.3141592653589793 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.0729 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              1.2566370614359172` HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              1.2566370614359172` HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 HoldForm[$CellContext`T]^3 #^3& , 
              PolyGamma[0, -#]/(0.0729 + 1. HoldForm[$CellContext`B]^2 + 
              1.2566370614359172` HoldForm[$CellContext`T] + 
              29.608813203268074` HoldForm[$CellContext`T]^2 + 
              2.5132741228718345` HoldForm[$CellContext`T] # + 
              118.4352528130723 HoldForm[$CellContext`T]^2 # + 
              118.4352528130723 HoldForm[$CellContext`T]^2 #^2)& ]^2 + 
           0.031250232645180565` 
            RootSum[0.03183098861837907 HoldForm[$CellContext`B]^2 + 
              0.03645 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.3141592653589793 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.0729 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              1.2566370614359172` HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              1.2566370614359172` HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (
                0.04774648292756861 HoldForm[$CellContext`B]^2 + 
                0.03645 HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.15707963267948966` HoldForm[$CellContext`T]^2 + 
                0.0729 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                0.6283185307179586 HoldForm[$CellContext`T]^2 # + 
                0.6283185307179586 HoldForm[$CellContext`T]^2 #^2)^(-1) (
               1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               1.1451105222334794` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               9.869604401089356 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               2.290221044466959 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] + 0.015915494309189537` Log[
              HoldForm[$CellContext`T]] 
            RootSum[0.03183098861837907 HoldForm[$CellContext`B]^2 + 
              0.03645 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.3141592653589793 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.0729 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              1.2566370614359172` HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              1.2566370614359172` HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (
                0.04774648292756861 HoldForm[$CellContext`B]^2 + 
                0.03645 HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.15707963267948966` HoldForm[$CellContext`T]^2 + 
                0.0729 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                0.6283185307179586 HoldForm[$CellContext`T]^2 # + 
                0.6283185307179586 HoldForm[$CellContext`T]^2 #^2)^(-1) (
               1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               1.1451105222334794` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               9.869604401089356 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               2.290221044466959 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] + 
           0.007957747154594769 
            RootSum[0.03183098861837907 HoldForm[$CellContext`B]^2 + 
              0.03645 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.3141592653589793 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.0729 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              1.2566370614359172` HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              1.2566370614359172` HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 HoldForm[$CellContext`T]^3 #^3& , (
               0.1 HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               1.5707963267948966` HoldForm[$CellContext`B]^2 
                HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] #)/(
              0.15000000000000002` HoldForm[$CellContext`B]^2 + 
              0.11451105222334797` HoldForm[$CellContext`T] + 
              1.5707963267948966` HoldForm[$CellContext`B]^2 
               HoldForm[$CellContext`T] + 
              0.4934802200544679 HoldForm[$CellContext`T]^2 + 
              0.22902210444669593` HoldForm[$CellContext`T] # + 
              Pi HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              1.9739208802178716` HoldForm[$CellContext`T]^2 # + 
              1.9739208802178716` HoldForm[$CellContext`T]^2 #^2)& ] 
            RootSum[0.03183098861837907 HoldForm[$CellContext`B]^2 + 
              0.03645 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.3141592653589793 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.0729 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              1.2566370614359172` HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              1.2566370614359172` HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (
                0.04774648292756861 HoldForm[$CellContext`B]^2 + 
                0.03645 HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.15707963267948966` HoldForm[$CellContext`T]^2 + 
                0.0729 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                0.6283185307179586 HoldForm[$CellContext`T]^2 # + 
                0.6283185307179586 HoldForm[$CellContext`T]^2 #^2)^(-1) (
               1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               1.1451105222334794` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               9.869604401089356 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               2.290221044466959 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            CapForm["Butt"], 
            AbsoluteThickness[1.6], 
            AbsoluteDashing[{2, 2}], 
            RGBColor[0, 0, 1], 
            Thickness[0.02], 
            Dashing[None]], 
           LineBox[CompressedData["
1:eJwNxtU6HgAAANDfo3glj+ABuNTTZsbEdMewYbqmu3u62aZzuHcuzved4NDw
kLCgQCAQT4REEkU0McQSxwfiSSCRJJJJIZU0PpLOJzL4TCZZfCGbHHLJ4yv5
FFBIEcWUUEoZ5VRQSRXV1FBLHd+op4FGvvODJppp4SettNFOB5100U0PvfTR
zy8GGGSIYUYYZYxxJphkimlmmGWOeRZYZIllVlhljXU2+M0mW2yzwy577HPA
IUccc8IpZ5zzh7/844JLrrjmhlvuuOeBR5545j8vvPLGO9POXPw=
            "]]}, 
          RowBox[{
            RowBox[{
              RowBox[{
                RowBox[{"Log", "[", 
                  TagBox["T", HoldForm], "]"}], " ", 
                RowBox[{"Log", "[", 
                  RowBox[{"5.`", " ", 
                    TagBox["T", HoldForm]}], "]"}]}], "-", 
              RowBox[{
                RowBox[{"Log", "[", 
                  TagBox["T", HoldForm], "]"}], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "-", 
              RowBox[{
                RowBox[{"Log", "[", 
                  RowBox[{"5.`", " ", 
                    TagBox["T", HoldForm]}], "]"}], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "+", 
              SuperscriptBox[
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "2"], "-", 
              RowBox[{"0.07289999999999999`", " ", 
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.009988564228447353`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.20045000000000002`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5865042900628454`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.40090000000000003`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], 
                    RowBox[{
                    RowBox[{"0.4009000000000001`", "\[VeryThinSpace]"}], "+", 
                    
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"29.608813203268074`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"12.692034320502763`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"118.4352528130723`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"118.4352528130723`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}], "2"]}], 
              "+", 
              RowBox[{"0.9817550130107117`", " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.009988564228447353`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.20045000000000002`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5865042900628454`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.40090000000000003`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.009988564228447355`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.12200000000000003`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.6283185307179586`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.24400000000000005`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"2.5132741228718345`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"2.5132741228718345`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.014982846342671031`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.050133807073947045`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.20045000000000004`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.7932521450314227`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.4009000000000001`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.173008580125691`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"3.173008580125691`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "+", 
              RowBox[{"0.49999999999999994`", " ", 
                RowBox[{"Log", "[", 
                  RowBox[{"5.`", " ", 
                    TagBox["T", HoldForm]}], "]"}], " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.009988564228447353`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.20045000000000002`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5865042900628454`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.40090000000000003`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.009988564228447355`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.12200000000000003`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.6283185307179586`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.24400000000000005`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"2.5132741228718345`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"2.5132741228718345`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.014982846342671031`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.050133807073947045`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.20045000000000004`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.7932521450314227`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.4009000000000001`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.173008580125691`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"3.173008580125691`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "+", 
              RowBox[{"0.03281274427743959`", " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.009988564228447353`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.20045000000000002`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5865042900628454`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.40090000000000003`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.2988571428571429`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"3.603855572618006`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089356`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"7.207711145236012`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.014982846342671031`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.050133807073947045`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.20045000000000004`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.7932521450314227`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.4009000000000001`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.173008580125691`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"3.173008580125691`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "+", 
              RowBox[{"0.016711269024649013`", " ", 
                RowBox[{"Log", "[", 
                  TagBox["T", HoldForm], "]"}], " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.009988564228447353`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.20045000000000002`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5865042900628454`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.40090000000000003`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.2988571428571429`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"3.603855572618006`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089356`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"7.207711145236012`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.014982846342671031`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.050133807073947045`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.20045000000000004`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.7932521450314227`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.4009000000000001`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.173008580125691`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"3.173008580125691`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "+", 
              RowBox[{"0.008355634512324505`", " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.009988564228447353`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.20045000000000002`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5865042900628454`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.40090000000000003`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.009988564228447355`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.12200000000000003`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.6283185307179586`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.24400000000000005`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"2.5132741228718345`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"2.5132741228718345`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.014982846342671031`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.050133807073947045`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.20045000000000004`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.7932521450314227`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.4009000000000001`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.173008580125691`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"3.173008580125691`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}], " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.009988564228447353`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.20045000000000002`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"1.5865042900628454`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.40090000000000003`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"6.346017160251382`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.2988571428571429`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"3.603855572618006`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089356`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"7.207711145236012`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.014982846342671031`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.050133807073947045`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.20045000000000004`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.7932521450314227`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.4009000000000001`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.173008580125691`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"3.173008580125691`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
            "\[Equal]", "0"}]], Annotation[#, Log[
              HoldForm[$CellContext`T]] Log[5. HoldForm[$CellContext`T]] - Log[
             HoldForm[$CellContext`T]] PolyGamma[0, 
             Rational[1, 2]] - Log[5. HoldForm[$CellContext`T]] PolyGamma[0, 
             Rational[1, 2]] + PolyGamma[0, 
              Rational[1, 2]]^2 - 0.07289999999999999 
           HoldForm[$CellContext`B]^2 
           RootSum[0.009988564228447353 + 
              0.033422538049298026` HoldForm[$CellContext`B]^2 + 
              0.20045000000000002` HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              1.5865042900628454` HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.40090000000000003` HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              6.346017160251382 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              6.346017160251382 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 HoldForm[$CellContext`T]^3 #^3& , 
              PolyGamma[0, -#]/(0.4009000000000001 + 
              1. HoldForm[$CellContext`B]^2 + 
              6.346017160251382 HoldForm[$CellContext`T] + 
              29.608813203268074` HoldForm[$CellContext`T]^2 + 
              12.692034320502763` HoldForm[$CellContext`T] # + 
              118.4352528130723 HoldForm[$CellContext`T]^2 # + 
              118.4352528130723 HoldForm[$CellContext`T]^2 #^2)& ]^2 + 
           0.9817550130107117 
            RootSum[0.009988564228447353 + 
              0.033422538049298026` HoldForm[$CellContext`B]^2 + 
              0.20045000000000002` HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              1.5865042900628454` HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.40090000000000003` HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              6.346017160251382 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              6.346017160251382 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (0.014982846342671031` + 
                0.050133807073947045` HoldForm[$CellContext`B]^2 + 
                0.20045000000000004` HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.7932521450314227 HoldForm[$CellContext`T]^2 + 
                0.4009000000000001 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                3.173008580125691 HoldForm[$CellContext`T]^2 # + 
                3.173008580125691 HoldForm[$CellContext`T]^2 #^2)^(-1) (
               0.009988564228447355 PolyGamma[0, -#] + 
               0.033422538049298026` HoldForm[$CellContext`B]^2 
                PolyGamma[0, -#] + 
               0.12200000000000003` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] + 
               0.6283185307179586 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               0.24400000000000005` HoldForm[$CellContext`T] 
                PolyGamma[0, -#] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] # + 
               2.5132741228718345` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               2.5132741228718345` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] + 
           0.49999999999999994` Log[5. HoldForm[$CellContext`T]] 
            RootSum[0.009988564228447353 + 
              0.033422538049298026` HoldForm[$CellContext`B]^2 + 
              0.20045000000000002` HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              1.5865042900628454` HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.40090000000000003` HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              6.346017160251382 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              6.346017160251382 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (0.014982846342671031` + 
                0.050133807073947045` HoldForm[$CellContext`B]^2 + 
                0.20045000000000004` HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.7932521450314227 HoldForm[$CellContext`T]^2 + 
                0.4009000000000001 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                3.173008580125691 HoldForm[$CellContext`T]^2 # + 
                3.173008580125691 HoldForm[$CellContext`T]^2 #^2)^(-1) (
               0.009988564228447355 PolyGamma[0, -#] + 
               0.033422538049298026` HoldForm[$CellContext`B]^2 
                PolyGamma[0, -#] + 
               0.12200000000000003` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] + 
               0.6283185307179586 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               0.24400000000000005` HoldForm[$CellContext`T] 
                PolyGamma[0, -#] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] # + 
               2.5132741228718345` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               2.5132741228718345` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] + 
           0.03281274427743959 
            RootSum[0.009988564228447353 + 
              0.033422538049298026` HoldForm[$CellContext`B]^2 + 
              0.20045000000000002` HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              1.5865042900628454` HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.40090000000000003` HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              6.346017160251382 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              6.346017160251382 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (0.014982846342671031` + 
                0.050133807073947045` HoldForm[$CellContext`B]^2 + 
                0.20045000000000004` HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.7932521450314227 HoldForm[$CellContext`T]^2 + 
                0.4009000000000001 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                3.173008580125691 HoldForm[$CellContext`T]^2 # + 
                3.173008580125691 HoldForm[$CellContext`T]^2 #^2)^(-1) (
               0.2988571428571429 PolyGamma[0, -#] + 
               1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               3.603855572618006 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               9.869604401089356 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               7.207711145236012 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] + 0.016711269024649013` Log[
              HoldForm[$CellContext`T]] 
            RootSum[0.009988564228447353 + 
              0.033422538049298026` HoldForm[$CellContext`B]^2 + 
              0.20045000000000002` HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              1.5865042900628454` HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.40090000000000003` HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              6.346017160251382 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              6.346017160251382 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (0.014982846342671031` + 
                0.050133807073947045` HoldForm[$CellContext`B]^2 + 
                0.20045000000000004` HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.7932521450314227 HoldForm[$CellContext`T]^2 + 
                0.4009000000000001 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                3.173008580125691 HoldForm[$CellContext`T]^2 # + 
                3.173008580125691 HoldForm[$CellContext`T]^2 #^2)^(-1) (
               0.2988571428571429 PolyGamma[0, -#] + 
               1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               3.603855572618006 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               9.869604401089356 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               7.207711145236012 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] + 
           0.008355634512324505 
            RootSum[0.009988564228447353 + 
              0.033422538049298026` HoldForm[$CellContext`B]^2 + 
              0.20045000000000002` HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              1.5865042900628454` HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.40090000000000003` HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              6.346017160251382 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              6.346017160251382 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (0.014982846342671031` + 
                0.050133807073947045` HoldForm[$CellContext`B]^2 + 
                0.20045000000000004` HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.7932521450314227 HoldForm[$CellContext`T]^2 + 
                0.4009000000000001 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                3.173008580125691 HoldForm[$CellContext`T]^2 # + 
                3.173008580125691 HoldForm[$CellContext`T]^2 #^2)^(-1) (
               0.009988564228447355 PolyGamma[0, -#] + 
               0.033422538049298026` HoldForm[$CellContext`B]^2 
                PolyGamma[0, -#] + 
               0.12200000000000003` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] + 
               0.6283185307179586 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               0.24400000000000005` HoldForm[$CellContext`T] 
                PolyGamma[0, -#] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] # + 
               2.5132741228718345` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               2.5132741228718345` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] 
            RootSum[0.009988564228447353 + 
              0.033422538049298026` HoldForm[$CellContext`B]^2 + 
              0.20045000000000002` HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              1.5865042900628454` HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.40090000000000003` HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              6.346017160251382 HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              6.346017160251382 HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (0.014982846342671031` + 
                0.050133807073947045` HoldForm[$CellContext`B]^2 + 
                0.20045000000000004` HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.7932521450314227 HoldForm[$CellContext`T]^2 + 
                0.4009000000000001 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                3.173008580125691 HoldForm[$CellContext`T]^2 # + 
                3.173008580125691 HoldForm[$CellContext`T]^2 #^2)^(-1) (
               0.2988571428571429 PolyGamma[0, -#] + 
               1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               3.603855572618006 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               9.869604401089356 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               7.207711145236012 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            CapForm["Butt"], 
            AbsoluteThickness[1.6], 
            AbsoluteDashing[{6, 2, 2, 2}], 
            RGBColor[1, 0, 0], 
            Thickness[0.02], 
            Dashing[None]], 
           LineBox[CompressedData["
1:eJwVysVSUAEAQNEHKCHSIJ3SISHdjXQ3KKUISteej6brsDgzd3Hzt45mDkOC
ILjmRtxyxz0PPPLEMy+8vs+hQRBCKGF84CPhRBBJFJ+I5jMxxBJHPAkkkkQy
KXwhlTTSySCTLLLJIZc88ingK4UUUUwJpZRRTgWVVPGNamqopY7v1NNAI000
00IrbbTTQSdddNNDL330M8AgQ/xgmBFGGWOcCSaZYpoZZpljngUWWWKZFVZZ
Y52f/GKDTbbYZoff/GGXv+yxzz/+c8AhRxxzwilnnHPBJVe8AUxtKN0=
            "]]}, 
          RowBox[{
            RowBox[{
              RowBox[{
                RowBox[{"Log", "[", 
                  TagBox["T", HoldForm], "]"}], " ", 
                RowBox[{"Log", "[", 
                  RowBox[{"5.`", " ", 
                    TagBox["T", HoldForm]}], "]"}]}], "-", 
              RowBox[{
                RowBox[{"Log", "[", 
                  TagBox["T", HoldForm], "]"}], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "-", 
              RowBox[{
                RowBox[{"Log", "[", 
                  RowBox[{"5.`", " ", 
                    TagBox["T", HoldForm]}], "]"}], " ", 
                RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "+", 
              SuperscriptBox[
               RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                   FractionBox["1", "2"]}], "]"}], "2"], "-", 
              RowBox[{"0.07289999999999999`", " ", 
                SuperscriptBox[
                 TagBox["B", HoldForm], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"RootSum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.004640958140559669`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.07845`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.9581857593448871`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.1569`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], 
                    RowBox[{
                    RowBox[{"0.15690000000000004`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"29.608813203268074`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"7.665486074759097`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"118.4352528130723`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"118.4352528130723`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}], "2"]}], 
              "+", 
              RowBox[{"0.9817550130107117`", " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.004640958140559669`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.07845`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.9581857593448871`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.1569`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.004640958140559669`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.042`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.6283185307179586`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.084`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"2.5132741228718345`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"2.5132741228718345`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.006961437210839504`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.050133807073947045`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.07845`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.4790928796724436`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.1569`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.9163715186897743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"1.9163715186897743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "+", 
              RowBox[{"0.5`", " ", 
                RowBox[{"Log", "[", 
                  RowBox[{"5.`", " ", 
                    TagBox["T", HoldForm]}], "]"}], " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.004640958140559669`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.07845`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.9581857593448871`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.1569`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.004640958140559669`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.042`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.6283185307179586`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.084`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"2.5132741228718345`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"2.5132741228718345`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.006961437210839504`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.050133807073947045`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.07845`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.4790928796724436`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.1569`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.9163715186897743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"1.9163715186897743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "+", 
              RowBox[{"0.03281274427743959`", " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.004640958140559669`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.07845`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.9581857593448871`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.1569`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.1388571428571429`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"2.3472185111820885`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089356`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"4.694437022364177`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.006961437210839504`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.050133807073947045`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.07845`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.4790928796724436`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.1569`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.9163715186897743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"1.9163715186897743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "+", 
              RowBox[{"0.01671126902464901`", " ", 
                RowBox[{"Log", "[", 
                  TagBox["T", HoldForm], "]"}], " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.004640958140559669`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.07845`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.9581857593448871`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.1569`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.1388571428571429`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"2.3472185111820885`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089356`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"4.694437022364177`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.006961437210839504`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.050133807073947045`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.07845`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.4790928796724436`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.1569`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.9163715186897743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"1.9163715186897743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}], "+", 
              RowBox[{"0.008355634512324505`", " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.004640958140559669`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.07845`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.9581857593448871`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.1569`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.004640958140559669`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.042`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.6283185307179586`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"0.084`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"2.5132741228718345`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"2.5132741228718345`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.006961437210839504`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.050133807073947045`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.07845`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.4790928796724436`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.1569`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.9163715186897743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"1.9163715186897743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}], " ", 
                RowBox[{"RootSum", "[", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"0.004640958140559669`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.033422538049298026`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.07845`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.9581857593448871`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"4.934802200544679`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"]}], "+", 
                    RowBox[{"0.1569`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"29.60881320326807`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", "#1"}], "+", 
                    RowBox[{"3.8327430373795486`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"59.21762640653614`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"39.47841760435743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "3"], " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"0.1388571428571429`", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"2.3472185111820885`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"9.869604401089356`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                    RowBox[{"4.694437022364177`", " ", 
                    TagBox["T", HoldForm], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                    RowBox[{"39.478417604357425`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "#1"}]}], "]"}], " ", 
                    SuperscriptBox["#1", "2"]}]}], 
                    RowBox[{
                    RowBox[{"0.006961437210839504`", "\[VeryThinSpace]"}], 
                    "+", 
                    RowBox[{"0.050133807073947045`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"]}], "+", 
                    RowBox[{"0.07845`", " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm]}], "+", 
                    RowBox[{"0.4790928796724436`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"]}], "+", 
                    RowBox[{"0.1569`", " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.`", " ", 
                    SuperscriptBox[
                    TagBox["B", HoldForm], "2"], " ", 
                    TagBox["T", HoldForm], " ", "#1"}], "+", 
                    RowBox[{"1.9163715186897743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", "#1"}], "+", 
                    RowBox[{"1.9163715186897743`", " ", 
                    SuperscriptBox[
                    TagBox["T", HoldForm], "2"], " ", 
                    SuperscriptBox["#1", "2"]}]}]], "&"}]}], "]"}]}]}], 
            "\[Equal]", "0"}]], Annotation[#, Log[
              HoldForm[$CellContext`T]] Log[5. HoldForm[$CellContext`T]] - Log[
             HoldForm[$CellContext`T]] PolyGamma[0, 
             Rational[1, 2]] - Log[5. HoldForm[$CellContext`T]] PolyGamma[0, 
             Rational[1, 2]] + PolyGamma[0, 
              Rational[1, 2]]^2 - 0.07289999999999999 
           HoldForm[$CellContext`B]^2 
           RootSum[0.004640958140559669 + 
              0.033422538049298026` HoldForm[$CellContext`B]^2 + 
              0.07845 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.9581857593448871 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.1569 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              3.8327430373795486` HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              3.8327430373795486` HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 HoldForm[$CellContext`T]^3 #^3& , 
              PolyGamma[0, -#]/(0.15690000000000004` + 
              1. HoldForm[$CellContext`B]^2 + 
              3.8327430373795486` HoldForm[$CellContext`T] + 
              29.608813203268074` HoldForm[$CellContext`T]^2 + 
              7.665486074759097 HoldForm[$CellContext`T] # + 
              118.4352528130723 HoldForm[$CellContext`T]^2 # + 
              118.4352528130723 HoldForm[$CellContext`T]^2 #^2)& ]^2 + 
           0.9817550130107117 
            RootSum[0.004640958140559669 + 
              0.033422538049298026` HoldForm[$CellContext`B]^2 + 
              0.07845 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.9581857593448871 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.1569 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              3.8327430373795486` HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              3.8327430373795486` HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (0.006961437210839504 + 
                0.050133807073947045` HoldForm[$CellContext`B]^2 + 
                0.07845 HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.4790928796724436 HoldForm[$CellContext`T]^2 + 
                0.1569 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                1.9163715186897743` HoldForm[$CellContext`T]^2 # + 
                1.9163715186897743` HoldForm[$CellContext`T]^2 #^2)^(-1) (
               0.004640958140559669 PolyGamma[0, -#] + 
               0.033422538049298026` HoldForm[$CellContext`B]^2 
                PolyGamma[0, -#] + 
               0.042 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] + 
               0.6283185307179586 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               0.084 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] # + 
               2.5132741228718345` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               2.5132741228718345` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] + 
           0.5 Log[5. HoldForm[$CellContext`T]] 
            RootSum[0.004640958140559669 + 
              0.033422538049298026` HoldForm[$CellContext`B]^2 + 
              0.07845 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.9581857593448871 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.1569 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              3.8327430373795486` HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              3.8327430373795486` HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (0.006961437210839504 + 
                0.050133807073947045` HoldForm[$CellContext`B]^2 + 
                0.07845 HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.4790928796724436 HoldForm[$CellContext`T]^2 + 
                0.1569 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                1.9163715186897743` HoldForm[$CellContext`T]^2 # + 
                1.9163715186897743` HoldForm[$CellContext`T]^2 #^2)^(-1) (
               0.004640958140559669 PolyGamma[0, -#] + 
               0.033422538049298026` HoldForm[$CellContext`B]^2 
                PolyGamma[0, -#] + 
               0.042 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] + 
               0.6283185307179586 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               0.084 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] # + 
               2.5132741228718345` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               2.5132741228718345` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] + 
           0.03281274427743959 
            RootSum[0.004640958140559669 + 
              0.033422538049298026` HoldForm[$CellContext`B]^2 + 
              0.07845 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.9581857593448871 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.1569 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              3.8327430373795486` HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              3.8327430373795486` HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (0.006961437210839504 + 
                0.050133807073947045` HoldForm[$CellContext`B]^2 + 
                0.07845 HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.4790928796724436 HoldForm[$CellContext`T]^2 + 
                0.1569 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                1.9163715186897743` HoldForm[$CellContext`T]^2 # + 
                1.9163715186897743` HoldForm[$CellContext`T]^2 #^2)^(-1) (
               0.1388571428571429 PolyGamma[0, -#] + 
               1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               2.3472185111820885` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               9.869604401089356 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               4.694437022364177 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] + 0.01671126902464901 Log[
              HoldForm[$CellContext`T]] 
            RootSum[0.004640958140559669 + 
              0.033422538049298026` HoldForm[$CellContext`B]^2 + 
              0.07845 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.9581857593448871 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.1569 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              3.8327430373795486` HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              3.8327430373795486` HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (0.006961437210839504 + 
                0.050133807073947045` HoldForm[$CellContext`B]^2 + 
                0.07845 HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.4790928796724436 HoldForm[$CellContext`T]^2 + 
                0.1569 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                1.9163715186897743` HoldForm[$CellContext`T]^2 # + 
                1.9163715186897743` HoldForm[$CellContext`T]^2 #^2)^(-1) (
               0.1388571428571429 PolyGamma[0, -#] + 
               1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               2.3472185111820885` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               9.869604401089356 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               4.694437022364177 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] + 
           0.008355634512324505 
            RootSum[0.004640958140559669 + 
              0.033422538049298026` HoldForm[$CellContext`B]^2 + 
              0.07845 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.9581857593448871 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.1569 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              3.8327430373795486` HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              3.8327430373795486` HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (0.006961437210839504 + 
                0.050133807073947045` HoldForm[$CellContext`B]^2 + 
                0.07845 HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.4790928796724436 HoldForm[$CellContext`T]^2 + 
                0.1569 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                1.9163715186897743` HoldForm[$CellContext`T]^2 # + 
                1.9163715186897743` HoldForm[$CellContext`T]^2 #^2)^(-1) (
               0.004640958140559669 PolyGamma[0, -#] + 
               0.033422538049298026` HoldForm[$CellContext`B]^2 
                PolyGamma[0, -#] + 
               0.042 HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] + 
               0.6283185307179586 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               0.084 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
               1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] 
                PolyGamma[0, -#] # + 
               2.5132741228718345` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               2.5132741228718345` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] 
            RootSum[0.004640958140559669 + 
              0.033422538049298026` HoldForm[$CellContext`B]^2 + 
              0.07845 HoldForm[$CellContext`T] + 
              0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
              0.9581857593448871 HoldForm[$CellContext`T]^2 + 
              4.934802200544679 HoldForm[$CellContext`T]^3 + 
              0.1569 HoldForm[$CellContext`T] # + 
              1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
              3.8327430373795486` HoldForm[$CellContext`T]^2 # + 
              29.60881320326807 HoldForm[$CellContext`T]^3 # + 
              3.8327430373795486` HoldForm[$CellContext`T]^2 #^2 + 
              59.21762640653614 HoldForm[$CellContext`T]^3 #^2 + 
              39.47841760435743 
               HoldForm[$CellContext`T]^3 #^3& , (0.006961437210839504 + 
                0.050133807073947045` HoldForm[$CellContext`B]^2 + 
                0.07845 HoldForm[$CellContext`T] + 
                0.5 HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] + 
                0.4790928796724436 HoldForm[$CellContext`T]^2 + 
                0.1569 HoldForm[$CellContext`T] # + 
                1. HoldForm[$CellContext`B]^2 HoldForm[$CellContext`T] # + 
                1.9163715186897743` HoldForm[$CellContext`T]^2 # + 
                1.9163715186897743` HoldForm[$CellContext`T]^2 #^2)^(-1) (
               0.1388571428571429 PolyGamma[0, -#] + 
               1. HoldForm[$CellContext`B]^2 PolyGamma[0, -#] + 
               2.3472185111820885` HoldForm[$CellContext`T] PolyGamma[0, -#] + 
               9.869604401089356 HoldForm[$CellContext`T]^2 PolyGamma[0, -#] + 
               4.694437022364177 HoldForm[$CellContext`T] PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] # + 
               39.478417604357425` HoldForm[$CellContext`T]^2 
                PolyGamma[0, -#] #^2)& ] == 0, "Tooltip"]& ]}}], {}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Automatic}, AxesOrigin -> {0., 0.01}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, AxesLabel -> {None, None}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox[
         "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, AxesLabel -> {None, None}, AxesStyle -> 
     GrayLevel[0], BaseStyle -> GrayLevel[0], DisplayFunction :> Identity, 
     Frame -> True, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"B/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox[
         "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)\"", Medium, 
          StripOnInput -> False], TraditionalForm], None}}, FrameStyle -> 
     GrayLevel[0], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     FrameTicksStyle -> Medium, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Small, 
     LabelStyle -> {FontFamily -> "Helvetica", 
       GrayLevel[0]}, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "TransparentPolygonMesh" -> True, "GridLinesInFront" -> True}, 
     PlotLabel -> 
     FormBox["\"\[CapitalDelta]/\\!\\(\\*SubscriptBox[\\(T\\), \
\\(cs\\)]\\)=0.27 and \\!\\(\\*SubscriptBox[\\(T\\), \
\\(ct\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)=0.2\"", 
       TraditionalForm], PlotRange -> {{0, 1}, {0.01, 2}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"clean\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(0\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)=0.2\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(1\\)]\\)/\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)=0.2\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(2 \\((3)\\)\\)]\\)/\
\\!\\(\\*SubscriptBox[\\(T\\), \\(cs\\)]\\)=0.2\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{}], 
                    GrayLevel[0.5], 
                    Thickness[0.18], 
                    Dashing[
                    Opacity[0]]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{}], 
                    GrayLevel[0.5], 
                    Thickness[0.18], 
                    Dashing[
                    Opacity[0]]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{6, 2}], 
                    GrayLevel[0], 
                    Thickness[0.18], 
                    Dashing[
                    Opacity[0]]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{6, 2}], 
                    GrayLevel[0], 
                    Thickness[0.18], 
                    Dashing[
                    Opacity[0]]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{2, 2}], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.18], 
                    Dashing[
                    Opacity[0]]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{2, 2}], 
                    RGBColor[0, 0, 1], 
                    Thickness[0.18], 
                    Dashing[
                    Opacity[0]]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{6, 2, 2, 2}], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.18], 
                    Dashing[
                    Opacity[0]]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    AbsoluteDashing[{6, 2, 2, 2}], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.18], 
                    Dashing[
                    Opacity[0]]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Helvetica", 
          GrayLevel[0]}, Background -> Automatic, StripOnInput -> False], 
        TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.33333333333333337`], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0.5`", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.5], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"Opacity", "[", "0", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "2"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"Opacity", "[", "0", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "2"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"Opacity", "[", "0", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"AbsoluteDashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "2", ",", "2", ",", "2"}], "}"}], "]"}],
                    ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.02`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"Opacity", "[", "0", "]"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Helvetica\""}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.787309452715214*^9, 3.7873094958365307`*^9}, {
   3.787309558120453*^9, 3.787309690259563*^9}, {3.787309722744729*^9, 
   3.7873097683662252`*^9}, {3.787309810847385*^9, 3.787309845439464*^9}, {
   3.787309892819746*^9, 3.787309972323736*^9}, {3.78731001182974*^9, 
   3.787310100841609*^9}, {3.787310153074641*^9, 3.7873101714360933`*^9}, {
   3.787310228823935*^9, 3.787310280563335*^9}, 3.787310343742084*^9, 
   3.787310398238275*^9, 3.787310435829391*^9, {3.7873104986491632`*^9, 
   3.7873105140238857`*^9}, 3.7873105614235573`*^9, {3.787310592924368*^9, 
   3.7873106395655003`*^9}, {3.787310756989133*^9, 3.787310774379059*^9}, 
   3.787310887622512*^9, 3.7873124599201307`*^9, 3.787312502865782*^9, {
   3.787312541215681*^9, 3.787312613853529*^9}, 3.787312680783524*^9, 
   3.787312734198736*^9, 3.7873128365920258`*^9, 3.787312870547225*^9, 
   3.78731291282314*^9, 3.7873129619751987`*^9, {3.7873133208780537`*^9, 
   3.787313336383336*^9}, 3.7873888805239773`*^9, 3.7929359266635027`*^9, 
   3.792935970929668*^9, 3.792936052106595*^9, 3.792936098237609*^9, {
   3.7929361503727818`*^9, 3.792936192474327*^9}, 3.792936238736175*^9, {
   3.792936321271041*^9, 3.792936346323831*^9}},
 CellLabel->"Out[89]=",ExpressionUUID->"b3fdd884-9c0f-4dcf-9c55-ccf9b75db907"],

Cell[BoxData["\<\"fig5.png\"\>"], "Output",
 CellChangeTimes->{{3.787309452715214*^9, 3.7873094958365307`*^9}, {
   3.787309558120453*^9, 3.787309690259563*^9}, {3.787309722744729*^9, 
   3.7873097683662252`*^9}, {3.787309810847385*^9, 3.787309845439464*^9}, {
   3.787309892819746*^9, 3.787309972323736*^9}, {3.78731001182974*^9, 
   3.787310100841609*^9}, {3.787310153074641*^9, 3.7873101714360933`*^9}, {
   3.787310228823935*^9, 3.787310280563335*^9}, 3.787310343742084*^9, 
   3.787310398238275*^9, 3.787310435829391*^9, {3.7873104986491632`*^9, 
   3.7873105140238857`*^9}, 3.7873105614235573`*^9, {3.787310592924368*^9, 
   3.7873106395655003`*^9}, {3.787310756989133*^9, 3.787310774379059*^9}, 
   3.787310887622512*^9, 3.7873124599201307`*^9, 3.787312502865782*^9, {
   3.787312541215681*^9, 3.787312613853529*^9}, 3.787312680783524*^9, 
   3.787312734198736*^9, 3.7873128365920258`*^9, 3.787312870547225*^9, 
   3.78731291282314*^9, 3.7873129619751987`*^9, {3.7873133208780537`*^9, 
   3.787313336383336*^9}, 3.7873888805239773`*^9, 3.7929359266635027`*^9, 
   3.792935970929668*^9, 3.792936052106595*^9, 3.792936098237609*^9, {
   3.7929361503727818`*^9, 3.792936192474327*^9}, 3.792936238736175*^9, {
   3.792936321271041*^9, 3.79293634672478*^9}},
 CellLabel->"Out[90]=",ExpressionUUID->"6c1e0220-8236-49fd-81b2-f38d94196e28"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{960, 970},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 184, 3, 45, "Subsubsection",ExpressionUUID->"228bb40b-75eb-4afa-9c2c-0946385d6ced"],
Cell[CellGroupData[{
Cell[789, 29, 69628, 1538, 2189, "Input",ExpressionUUID->"3c051240-7662-4ec2-9b1b-c3e3c021dd7b"],
Cell[70420, 1569, 242536, 4710, 208, "Output",ExpressionUUID->"b3fdd884-9c0f-4dcf-9c55-ccf9b75db907"],
Cell[312959, 6281, 1339, 18, 92, "Output",ExpressionUUID->"6c1e0220-8236-49fd-81b2-f38d94196e28"]
}, Open  ]]
}, Open  ]]
}
]
*)


